Cayley graphs of order kp are hamiltonian for k < 48

We provide a computer-assisted proof that if G is any finite group of order kp, where k < 48 and p is prime, then every connected Cayley graph on G is hamiltonian (unless kp = 2). As part of the proof, it is verified that every connected Cayley graph of order less than 48 is either hamiltonian connected or hamiltonian laceable (or has valence less than three).

==> anc/gap_output/1-3-HamConnOrLaceable-output.txt <==
 ┌───────┐   GAP 4.8.9, 18-Dec-2017, build of 2018-01-02 16:18:42 (MST)
 │  GAP  │   https://www.gap-system.org
 └───────┘   Architecture: x86_64-pc-linux-gnu-gcc-default64
 Libs used:  gmp, readline
 Loading the library and packages ...
 Components: trans 1.0, prim 2.1, small* 1.0, id* 1.0
 Packages:   AClib 1.2, Alnuth 3.1.0, AtlasRep 1.5.1, AutPGrp 1.8, Browse 1.8.7, CRISP 1.4.4, Cryst 4.1.12, 
             CrystCat 1.1.6, CTblLib 1.2.2, FactInt 1.6.0, FGA 1.3.1, GAPDoc 1.6.1, IO 4.5.0, IRREDSOL 1.4, 
             LAGUNA 3.8.0, Polenta 1.3.8, Polycyclic 2.11, RadiRoot 2.7, ResClasses 4.7.0, Sophus 1.23, 
             SpinSym 1.5, TomLib 1.2.6, utils 0.49
 Try '??help' for help. See also '?copyright', '?cite' and '?authors'
gap> Read("HamConnOrLaceable.gap");
────────────────────────────────────────────────────────────────────────────────────────────────────────────
Loading  GRAPE 4.7 (GRaph Algorithms using PErmutation groups)
by Leonard H. Soicher (http://www.maths.qmul.ac.uk/~leonard/).
Homepage: http://www.maths.qmul.ac.uk/~leonard/grape/
────────────────────────────────────────────────────────────────────────────────────────────────────────────


----------------

k = 3. There are 1 groups of this order.


    G = SmallGroup(3,1) = C3
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 0 generating sets to consider.


----------------

k = 4. There are 2 groups of this order.


    G = SmallGroup(4,1) = C4
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.

    G = SmallGroup(4,2) = C2 x C2
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2, f1*f2 ] is hamiltonian connected.


----------------

k = 5. There are 1 groups of this order.


    G = SmallGroup(5,1) = C5
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.


----------------

k = 6. There are 2 groups of this order.


    G = SmallGroup(6,1) = S3
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(6,2) = C6
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 7. There are 1 groups of this order.


    G = SmallGroup(7,1) = C7
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.


----------------

k = 8. There are 5 groups of this order.


    G = SmallGroup(8,1) = C8
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(8,2) = C4 x C2
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(8,3) = D8
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
          2. S = [ f1, f2, f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          4. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          5. S = [ f1, f2, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(8,4) = Q8
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(8,5) = C2 x C2 x C2
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.


----------------

k = 9. There are 2 groups of this order.


    G = SmallGroup(9,1) = C9
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian connected.
          3. S = [ f1, f1^2 ] is hamiltonian connected.

    G = SmallGroup(9,2) = C3 x C3
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.


----------------

k = 10. There are 2 groups of this order.


    G = SmallGroup(10,1) = D10
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          5. S = [ f1, f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          6. S = [ f1, f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(10,2) = C10
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          5. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 11. There are 1 groups of this order.


    G = SmallGroup(11,1) = C11
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 4 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.


----------------

k = 12. There are 5 groups of this order.


    G = SmallGroup(12,1) = C3 : C4
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(12,2) = C12
        This group has 3 irredundant generating sets.
            1 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1*f2, f3 ] is hamiltonian connected.
          4. S = [ f1*f2, f2 ] is hamiltonian connected.
          5. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(12,3) = A4
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(12,4) = D12
        This group has 5 irredundant generating sets.
            1 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3, f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3, f2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f3, f2*f3 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1, f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1, f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1, f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(12,5) = C6 x C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          3. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.


----------------

k = 13. There are 1 groups of this order.


    G = SmallGroup(13,1) = C13
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.


----------------

k = 14. There are 2 groups of this order.


    G = SmallGroup(14,1) = D14
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 9 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          6. S = [ f1, f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1, f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          8. S = [ f1, f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1, f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(14,2) = C14
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          6. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 15. There are 1 groups of this order.


    G = SmallGroup(15,1) = C15
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f1 ] is hamiltonian connected.
          5. S = [ f1*f2, f1*f2^2 ] is hamiltonian connected.
          6. S = [ f1*f2, f1^2*f2 ] is hamiltonian connected.
          7. S = [ f1*f2, f1^2*f2^2 ] is hamiltonian connected.


----------------

k = 16. There are 14 groups of this order.


    G = SmallGroup(16,1) = C16
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f4 ] is hamiltonian connected.
          2. S = [ f1, f3 ] is hamiltonian connected.
          3. S = [ f1, f2 ] is hamiltonian connected.
          4. S = [ f1, f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          6. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(16,2) = C4 x C4
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3*f4 ] is hamiltonian connected.

    G = SmallGroup(16,3) = (C4 x C2) : C2
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(16,4) = C4 : C4
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.

    G = SmallGroup(16,5) = C8 x C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(16,6) = C8 : C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(16,7) = D16
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3 ] is hamiltonian connected.
          4. S = [ f1, f2, f2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          5. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          6. S = [ f1, f2, f2*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          8. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1, f2, f1*f2 ] is hamiltonian connected.
          11. S = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.

    G = SmallGroup(16,8) = QD16
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
          3. S = [ f2, f1*f2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(16,9) = Q16
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(16,10) = C4 x C2 x C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.

    G = SmallGroup(16,11) = C2 x D8
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(16,12) = C2 x Q8
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(16,13) = (C4 x C2) : C2
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
          7. S = [ f3, f1*f2, f1*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(16,14) = C2 x C2 x C2 x C2
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f4, f1*f2*f3*f4 ] is hamiltonian connected.


----------------

k = 17. There are 1 groups of this order.


    G = SmallGroup(17,1) = C17
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.


----------------

k = 18. There are 5 groups of this order.


    G = SmallGroup(18,1) = D18
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 12 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f3 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f2^2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1, f1*f2, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          8. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1, f1*f2, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1, f1*f2, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1, f1*f2, f1*f2^2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(18,2) = C18
        This group has 3 irredundant generating sets.
            1 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1*f2, f3 ] is hamiltonian connected.
          4. S = [ f1*f2, f2 ] is hamiltonian connected.
          5. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          7. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          8. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(18,3) = C3 x S3
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f3, f1*f2 ] is hamiltonian connected.
          6. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(18,4) = (C3 x C3) : C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(18,5) = C6 x C3
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 19. There are 1 groups of this order.


    G = SmallGroup(19,1) = C19
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 8 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.
          8. S = [ f1, f1^9 ] is hamiltonian connected.


----------------

k = 20. There are 5 groups of this order.


    G = SmallGroup(20,1) = C5 : C4
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(20,2) = C20
        This group has 3 irredundant generating sets.
            1 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1*f2, f3 ] is hamiltonian connected.
          4. S = [ f1*f2, f2 ] is hamiltonian connected.
          5. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^2*f3 ] is hamiltonian connected.
          8. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(20,3) = C5 : C4
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          3. S = [ f1, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(20,4) = D20
        This group has 5 irredundant generating sets.
            1 of them have valence 2.
        There are 17 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3, f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3, f3^2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f3, f2 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f3, f2*f3 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
          10. S = [ f1, f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1, f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1, f1*f2*f3, f1*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f1*f2*f3, f1*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2*f3, f1*f2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2*f3, f1*f2*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(20,5) = C10 x C2
        This group has 4 irredundant generating sets.
            0 of them have valence 2.
        There are 4 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          3. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f3, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          4. S = [ f1*f3, f2*f3^3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3^3 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f3^3 ] is hamiltonian connected.
               3. T = [ f1*f3, f1*f2*f3, f2*f3^3 ] is hamiltonian connected.


----------------

k = 21. There are 2 groups of this order.


    G = SmallGroup(21,1) = C7 : C3
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(21,2) = C21
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f1 ] is hamiltonian connected.
          6. S = [ f1*f2, f1*f2^2 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f2^3 ] is hamiltonian connected.
          8. S = [ f1*f2, f1^2*f2 ] is hamiltonian connected.
          9. S = [ f1*f2, f1^2*f2^2 ] is hamiltonian connected.
          10. S = [ f1*f2, f1^2*f2^3 ] is hamiltonian connected.


----------------

k = 22. There are 2 groups of this order.


    G = SmallGroup(22,1) = D22
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 15 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          8. S = [ f1, f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1, f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1, f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1, f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1, f1*f2, f1*f2^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f1*f2, f1*f2^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2, f1*f2^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2, f1*f2^10 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(22,2) = C22
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          8. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 23. There are 1 groups of this order.


    G = SmallGroup(23,1) = C23
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.
          8. S = [ f1, f1^9 ] is hamiltonian connected.
          9. S = [ f1, f1^10 ] is hamiltonian connected.
          10. S = [ f1, f1^11 ] is hamiltonian connected.


----------------

k = 24. There are 15 groups of this order.


    G = SmallGroup(24,1) = C3 : C8
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f4 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian connected.
          4. S = [ f1, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.

    G = SmallGroup(24,2) = C24
        This group has 4 irredundant generating sets.
            1 of them have valence 2.
        There are 14 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian connected.
          4. S = [ f1*f2, f4 ] is hamiltonian connected.
          5. S = [ f1*f2, f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f2 ] is hamiltonian connected.
          7. S = [ f1*f2, f2*f4 ] is hamiltonian connected.
          8. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          9. S = [ f1*f2, f2^2*f3 ] is hamiltonian connected.
          10. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(24,3) = SL(2,3)
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian connected.
          3. S = [ f1, f1^2*f2 ] is hamiltonian connected.
          4. S = [ f2, f1*f4 ] is hamiltonian connected.
          5. S = [ f1*f4, f1^2*f2 ] is hamiltonian connected.

    G = SmallGroup(24,4) = C3 : Q8
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.

    G = SmallGroup(24,5) = C4 x S3
        This group has 12 irredundant generating sets.
            0 of them have valence 2.
        There are 12 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
          9. S = [ f2, f4, f1*f2 ] is hamiltonian connected.
          10. S = [ f2, f1*f2, f3*f4 ] is hamiltonian connected.
          11. S = [ f2, f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
          12. S = [ f1*f2, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f2*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f4, f2*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.

    G = SmallGroup(24,6) = D24
        This group has 8 irredundant generating sets.
            1 of them have valence 2.
        There are 23 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f4, f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f4, f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f2*f4, f3*f4 ] is hamiltonian connected.
          11. S = [ f1, f1*f2*f4, f2 ] is hamiltonian connected.
          12. S = [ f1, f1*f2*f4, f2*f4 ] is hamiltonian connected.
          13. S = [ f1, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
          14. S = [ f1, f1*f2*f4, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2*f4, f1*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2*f4, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2*f4, f1*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2*f4, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2*f4, f1*f2*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2*f4, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(24,7) = C2 x (C3 : C4)
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.

    G = SmallGroup(24,8) = (C6 x C2) : C2
        This group has 12 irredundant generating sets.
            0 of them have valence 2.
        There are 12 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
          9. S = [ f2, f4, f1*f2 ] is hamiltonian connected.
          10. S = [ f2, f1*f2, f3*f4 ] is hamiltonian connected.
          11. S = [ f2, f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
          12. S = [ f1*f2, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f2*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f4, f2*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.

    G = SmallGroup(24,9) = C12 x C2
        This group has 9 irredundant generating sets.
            0 of them have valence 2.
        There are 9 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          7. S = [ f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f1*f2*f3^2 ] is hamiltonian connected.
          8. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          9. S = [ f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(24,10) = C3 x D8
        This group has 9 irredundant generating sets.
            0 of them have valence 2.
        There are 9 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
          8. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          9. S = [ f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(24,11) = C3 x Q8
        This group has 4 irredundant generating sets.
            0 of them have valence 2.
        There are 4 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(24,12) = S4
        This group has 11 irredundant generating sets.
            0 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f2*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2^2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1, f1*f2, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          8. S = [ f1, f2*f3 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          10. S = [ f2, f1*f3 ] is hamiltonian connected.
          11. S = [ f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(24,13) = C2 x A4
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f2*f3 ] is hamiltonian connected.
          3. S = [ f2, f1*f3 ] is hamiltonian connected.
          4. S = [ f2, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f3, f1*f2 ] is hamiltonian connected.
          6. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(24,14) = C2 x C2 x S3
        This group has 11 irredundant generating sets.
            0 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
          4. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
          6. S = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f2*f4, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f2*f4, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
          11. S = [ f1, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.
               3. T = [ f1, f2*f4, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.

    G = SmallGroup(24,15) = C6 x C2 x C2
        This group has 4 irredundant generating sets.
            0 of them have valence 2.
        There are 4 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f4, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          4. S = [ f1*f4, f2*f4, f3*f4 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f4, f1*f4, f2*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f4, f2*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1*f4, f2*f4, f3*f4, f1*f2*f4 ] is hamiltonian connected.


----------------

k = 25. There are 2 groups of this order.


    G = SmallGroup(25,1) = C25
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2^2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2^2 ] is hamiltonian connected.
          5. S = [ f1, f1*f2^3 ] is hamiltonian connected.
          6. S = [ f1, f1^2 ] is hamiltonian connected.
          7. S = [ f1, f1^2*f2 ] is hamiltonian connected.
          8. S = [ f1, f1^2*f2^2 ] is hamiltonian connected.
          9. S = [ f1, f1^3 ] is hamiltonian connected.
          10. S = [ f1, f1^3*f2 ] is hamiltonian connected.
          11. S = [ f1, f1^4 ] is hamiltonian connected.

    G = SmallGroup(25,2) = C5 x C5
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.


----------------

k = 26. There are 2 groups of this order.


    G = SmallGroup(26,1) = D26
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 18 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1, f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1, f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1, f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1, f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f1*f2, f1*f2^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2, f1*f2^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2, f1*f2^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2, f1*f2^10 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2, f1*f2^11 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2, f1*f2^12 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(26,2) = C26
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 13 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 27. There are 5 groups of this order.


    G = SmallGroup(27,1) = C27
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 12 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f2 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f2^2 ] is hamiltonian connected.
          5. S = [ f1, f1*f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f3^2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f3 ] is hamiltonian connected.
          9. S = [ f1, f1*f2^2 ] is hamiltonian connected.
          10. S = [ f1, f1^2 ] is hamiltonian connected.
          11. S = [ f1, f1^2*f3 ] is hamiltonian connected.
          12. S = [ f1, f1^2*f2 ] is hamiltonian connected.

    G = SmallGroup(27,2) = C9 x C3
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(27,3) = (C3 x C3) : C3
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.

    G = SmallGroup(27,4) = C9 : C3
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(27,5) = C3 x C3 x C3
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.


----------------

k = 28. There are 4 groups of this order.


    G = SmallGroup(28,1) = C7 : C4
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(28,2) = C28
        This group has 3 irredundant generating sets.
            1 of them have valence 2.
        There are 15 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1*f2, f3 ] is hamiltonian connected.
          4. S = [ f1*f2, f2 ] is hamiltonian connected.
          5. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^2*f3 ] is hamiltonian connected.
          8. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          9. S = [ f1*f2, f2^3*f3 ] is hamiltonian connected.
          10. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1*f2, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(28,3) = D28
        This group has 5 irredundant generating sets.
            1 of them have valence 2.
        There are 23 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3^3 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f1*f2*f3^3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3, f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3, f3^2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f3, f3^3 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f3, f2 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f3, f2*f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
          11. S = [ f1, f1*f2*f3, f2*f3^3 ] is hamiltonian connected.
          12. S = [ f1, f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2*f3, f1*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2*f3, f1*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2*f3, f1*f3^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2*f3, f1*f3^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2*f3, f1*f2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2*f3, f1*f2*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2*f3, f1*f2*f3^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2*f3, f1*f2*f3^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(28,4) = C14 x C2
        This group has 4 irredundant generating sets.
            0 of them have valence 2.
        There are 4 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3^3 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          3. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f3, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f3^3 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3, f1*f2*f3^3 ] is hamiltonian connected.
          4. S = [ f1*f3, f2*f3^3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3^3 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f3^3 ] is hamiltonian connected.
               3. T = [ f1*f3, f3^2, f2*f3^3 ] is hamiltonian connected.
               4. T = [ f1*f3, f1*f2*f3, f2*f3^3 ] is hamiltonian connected.
               5. T = [ f1*f3, f3^3, f2*f3^3 ] is hamiltonian connected.
               6. T = [ f1*f3, f1*f2*f3^2, f2*f3^3 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3^3, f1*f2*f3^3 ] is hamiltonian connected.


----------------

k = 29. There are 1 groups of this order.


    G = SmallGroup(29,1) = C29
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 13 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.
          8. S = [ f1, f1^9 ] is hamiltonian connected.
          9. S = [ f1, f1^10 ] is hamiltonian connected.
          10. S = [ f1, f1^11 ] is hamiltonian connected.
          11. S = [ f1, f1^12 ] is hamiltonian connected.
          12. S = [ f1, f1^13 ] is hamiltonian connected.
          13. S = [ f1, f1^14 ] is hamiltonian connected.


----------------

k = 30. There are 4 groups of this order.


    G = SmallGroup(30,1) = C5 x S3
        This group has 9 irredundant generating sets.
            0 of them have valence 2.
        There are 9 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2^2, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f3, f1*f2 ] is hamiltonian connected.
          6. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1*f2, f2^2, f1*f2*f3 ] is hamiltonian connected.
          8. S = [ f1*f2, f2^2*f3^2 ] is hamiltonian connected.
          9. S = [ f1*f2, f1*f2^3*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2^3*f3 ] is hamiltonian connected.

    G = SmallGroup(30,2) = C3 x D10
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f3, f1*f2 ] is hamiltonian connected.
          6. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(30,3) = D30
        This group has 5 irredundant generating sets.
            1 of them have valence 2.
        There are 24 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3, f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3, f3^2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f3, f2 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f3, f2*f3 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
          10. S = [ f1, f1*f2*f3, f2^2*f3 ] is hamiltonian connected.
          11. S = [ f1, f1*f2*f3, f2^2*f3^2 ] is hamiltonian connected.
          12. S = [ f1, f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2*f3, f1*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2*f3, f1*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2*f3, f1*f2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2*f3, f1*f2*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2*f3, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2*f3, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2*f3, f1*f2^2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2*f3, f1*f2^2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1, f1*f2*f3, f1*f2^2*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(30,4) = C30
        This group has 9 irredundant generating sets.
            1 of them have valence 2.
        There are 22 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f2, f1*f3 ] is hamiltonian connected.
          4. S = [ f3, f1*f2 ] is hamiltonian connected.
          5. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          6. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f3, f2*f3 ] is hamiltonian connected.
          8. S = [ f1*f3, f2^2*f3^2 ] is hamiltonian connected.
          9. S = [ f1*f2*f3, f3 ] is hamiltonian connected.
          10. S = [ f1*f2*f3, f3^2 ] is hamiltonian connected.
          11. S = [ f1*f2*f3, f2 ] is hamiltonian connected.
          12. S = [ f1*f2*f3, f2*f3 ] is hamiltonian connected.
          13. S = [ f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
          14. S = [ f1*f2*f3, f2^2*f3 ] is hamiltonian connected.
          15. S = [ f1*f2*f3, f2^2*f3^2 ] is hamiltonian connected.
          16. S = [ f1*f2*f3, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1*f2*f3, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1*f2*f3, f1*f2^2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 31. There are 1 groups of this order.


    G = SmallGroup(31,1) = C31
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 14 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.
          8. S = [ f1, f1^9 ] is hamiltonian connected.
          9. S = [ f1, f1^10 ] is hamiltonian connected.
          10. S = [ f1, f1^11 ] is hamiltonian connected.
          11. S = [ f1, f1^12 ] is hamiltonian connected.
          12. S = [ f1, f1^13 ] is hamiltonian connected.
          13. S = [ f1, f1^14 ] is hamiltonian connected.
          14. S = [ f1, f1^15 ] is hamiltonian connected.


----------------

k = 32. There are 51 groups of this order.


    G = SmallGroup(32,1) = C32
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 15 generating sets to consider.
          1. S = [ f1, f5 ] is hamiltonian connected.
          2. S = [ f1, f4 ] is hamiltonian connected.
          3. S = [ f1, f3 ] is hamiltonian connected.
          4. S = [ f1, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2 ] is hamiltonian connected.
          6. S = [ f1, f2*f5 ] is hamiltonian connected.
          7. S = [ f1, f2*f4 ] is hamiltonian connected.
          8. S = [ f1, f2*f3 ] is hamiltonian connected.
          9. S = [ f1, f1*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f1*f2*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(32,2) = (C4 x C2) : C4
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,3) = C8 x C4
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f5 ] is hamiltonian connected.

    G = SmallGroup(32,4) = C8 : C4
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(32,5) = (C8 x C2) : C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f5 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f3*f5 ] is hamiltonian connected.

    G = SmallGroup(32,6) = ((C4 x C2) : C2) : C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f5 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f4*f5 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,7) = (C8 : C2) : C2
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f5 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,8) = C2 . ((C4 x C2) : C2) = (C2 x C2) . (C4 x C2)
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(32,9) = (C8 x C2) : C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f5 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f4*f5 ] is hamiltonian connected.
          3. S = [ f2, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f4 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,10) = Q8 : C4
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f4*f5 ] is hamiltonian connected.
          3. S = [ f2, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,11) = (C4 x C4) : C2
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f3*f4*f5 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
          4. S = [ f2, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f4 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f3*f4*f5 ] is hamiltonian connected.
          5. S = [ f1*f2, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f2*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f5, f1*f2, f2*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f2, f2*f4, f3*f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,12) = C4 : C8
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f3*f5 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f3*f5 ] is hamiltonian connected.

    G = SmallGroup(32,13) = C8 : C4
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,14) = C8 : C4
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f5 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,15) = C4 . D8 = C4 . (C4 x C2)
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f2*f4*f5 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f5 ] is hamiltonian connected.

    G = SmallGroup(32,16) = C16 x C2
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f5 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f2*f5 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f1*f2, f2*f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               8. T = [ f1, f2*f3, f1*f2*f5 ] is hamiltonian connected.
          4. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,17) = C16 : C2
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3*f5 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3*f5 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f3*f5 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f3*f5 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2*f3*f5 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f3*f4, f1*f2*f3*f5 ] is hamiltonian connected.

    G = SmallGroup(32,18) = D32
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 23 generating sets to consider.
          1. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f5 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f3 ] is hamiltonian connected.
          5. S = [ f1, f2, f3*f5 ] is hamiltonian connected.
          6. S = [ f1, f2, f2*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1, f2, f2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          8. S = [ f1, f2, f2*f4*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          9. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          10. S = [ f1, f2, f2*f3*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1, f2, f2*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1, f2, f2*f3*f4*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f2, f1*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f2, f1*f4*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f2, f1*f3*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f2, f1*f3*f4*f5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f2, f1*f2 ] is hamiltonian connected.
          21. S = [ f1, f2, f1*f2*f5 ] is hamiltonian connected.
          22. S = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
          23. S = [ f1, f2, f1*f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,19) = QD32
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f5 ] is hamiltonian connected.
          3. S = [ f2, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f5 ] is hamiltonian connected.

    G = SmallGroup(32,20) = Q32
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f5 ] is hamiltonian connected.

    G = SmallGroup(32,21) = C4 x C4 x C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,22) = C2 x ((C4 x C2) : C2)
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
               9. T = [ f1, f2, f3, f2*f3*f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
               8. T = [ f1, f2, f2*f3, f3*f4*f5 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,23) = C2 x (C4 : C4)
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,24) = (C4 x C4) : C2
        This group has 10 irredundant generating sets.
            0 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
          6. S = [ f1, f3, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          7. S = [ f1, f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f3, f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,25) = C4 x D8
        This group has 16 irredundant generating sets.
            0 of them have valence 2.
        There are 16 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f3, f1*f2*f3*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3, f1*f3*f5 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f3, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f2*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          7. S = [ f1, f3, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3, f4*f5 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          11. S = [ f1, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f3, f2*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f1*f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          12. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2, f4*f5 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
          13. S = [ f2, f3, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f3, f1*f2*f3*f5 ] is hamiltonian connected.
          14. S = [ f2, f3, f1*f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f2, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2*f3, f1*f3*f5 ] is hamiltonian connected.
               8. T = [ f2, f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          15. S = [ f2, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f3, f1*f2*f3*f5 ] is hamiltonian connected.
          16. S = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f1*f2*f3, f1*f3*f5 ] is hamiltonian connected.

    G = SmallGroup(32,26) = C4 x Q8
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f3*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f5 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f4*f5 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3, f4*f5 ] is hamiltonian connected.
          7. S = [ f2, f3, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f4*f5 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f2*f3*f5 ] is hamiltonian connected.

    G = SmallGroup(32,27) = (C2 x C2 x C2 x C2) : C2
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
          4. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f1*f5 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2, f4*f5 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               9. T = [ f2, f3, f1*f2, f2*f3*f5 ] is hamiltonian connected.
          5. S = [ f2, f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2*f3, f2*f3*f4*f5 ] is hamiltonian connected.
          6. S = [ f2, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f1*f5 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,28) = (C4 x C2 x C2) : C2
        This group has 16 irredundant generating sets.
            0 of them have valence 2.
        There are 16 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f2, f2*f3, f1*f2*f5 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3, f1*f2*f5 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f3, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f3, f2*f3, f1*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f3, f1*f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               8. T = [ f1, f3, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f3, f4*f5 ] is hamiltonian connected.
          10. S = [ f1, f1*f3, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f3, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          11. S = [ f1, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          12. S = [ f2, f3, f1*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f2, f3, f1*f3, f2*f3*f5 ] is hamiltonian connected.
          13. S = [ f2, f1*f3, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f2*f3, f3*f5 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f2, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          14. S = [ f3, f1*f3, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f3, f1*f4, f2*f3 ] is hamiltonian connected.
               7. T = [ f3, f1*f3, f2*f3, f2*f5 ] is hamiltonian connected.
               8. T = [ f3, f1*f3, f2*f3, f4*f5 ] is hamiltonian connected.
          15. S = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f3, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          16. S = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f5, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,29) = (C2 x Q8) : C2
        This group has 16 irredundant generating sets.
            0 of them have valence 2.
        There are 16 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f2, f2*f3, f1*f2*f5 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3, f1*f2*f5 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f4*f5 ] is hamiltonian connected.
          6. S = [ f1, f3, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          7. S = [ f1, f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f3, f4*f5 ] is hamiltonian connected.
          10. S = [ f1, f1*f3, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f3, f2*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          11. S = [ f1, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          12. S = [ f2, f3, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f3, f2*f3*f5 ] is hamiltonian connected.
          13. S = [ f2, f1*f3, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f2*f3, f3*f5 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f2*f3, f4*f5 ] is hamiltonian connected.
          14. S = [ f3, f1*f3, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f3, f2*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f3, f1*f3, f2*f3, f4*f5 ] is hamiltonian connected.
          15. S = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          16. S = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f5, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,30) = (C4 x C2 x C2) : C2
        This group has 16 irredundant generating sets.
            0 of them have valence 2.
        There are 16 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f3, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f2*f5 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
          7. S = [ f1, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          8. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f1*f5 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2, f4*f5 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f2, f3, f1*f2, f2*f3*f5 ] is hamiltonian connected.
          9. S = [ f2, f3, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f3, f2*f3*f5 ] is hamiltonian connected.
          10. S = [ f2, f3, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f2, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2*f3, f2*f3*f5 ] is hamiltonian connected.
          11. S = [ f2, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f1*f5 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          12. S = [ f3, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f3, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          13. S = [ f3, f1*f2, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f2*f3, f2*f5 ] is hamiltonian connected.
          14. S = [ f3, f1*f3, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f3, f2*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f3, f1*f3, f2*f3, f4*f5 ] is hamiltonian connected.
          15. S = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          16. S = [ f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f5, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,31) = (C4 x C4) : C2
        This group has 10 irredundant generating sets.
            0 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f4*f5 ] is hamiltonian connected.
          9. S = [ f2, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
          10. S = [ f2, f1*f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f2*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,32) = (C2 x C2) . (C2 x C2 x C2)
        This group has 8 irredundant generating sets.
            0 of them have valence 2.
        There are 8 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f4*f5 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f3, f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f2*f3, f4*f5 ] is hamiltonian connected.
          6. S = [ f1, f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3, f4*f5 ] is hamiltonian connected.

    G = SmallGroup(32,33) = (C4 x C4) : C2
        This group has 10 irredundant generating sets.
            0 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
          5. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2, f4*f5 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
          6. S = [ f2, f3, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          7. S = [ f2, f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          8. S = [ f2, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          9. S = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          10. S = [ f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,34) = (C4 x C4) : C2
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,35) = C4 : Q8
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f4*f5 ] is hamiltonian connected.
          4. S = [ f1, f3, f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f4*f5, f1*f2*f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.

    G = SmallGroup(32,36) = C8 x C2 x C2
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f5, f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2*f4, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f5, f2*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,37) = C2 x (C8 : C2)
        This group has 14 irredundant generating sets.
            0 of them have valence 2.
        There are 14 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f3*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f3*f5 ] is hamiltonian connected.
          4. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2, f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f3, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f2*f4, f1*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f3*f5 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f2*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f4, f2*f3*f4 ] is hamiltonian connected.
          12. S = [ f1, f1*f3, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f3, f2*f4, f3*f5 ] is hamiltonian connected.
          13. S = [ f1, f2*f4, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f5, f2*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          14. S = [ f1, f2*f4, f2*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f4, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,38) = (C8 x C2) : C2
        This group has 16 irredundant generating sets.
            0 of them have valence 2.
        There are 16 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f2*f3, f1*f2*f4 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          6. S = [ f1, f2*f3, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
          7. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f2, f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          9. S = [ f2, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
          10. S = [ f2, f1*f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
          11. S = [ f2, f1*f3, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          12. S = [ f2, f1*f3, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          13. S = [ f1*f2, f1*f3, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f5, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f2*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1*f2, f1*f3, f2*f4, f2*f3*f4 ] is hamiltonian connected.
          14. S = [ f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f5, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          15. S = [ f1*f2, f2*f3, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f5, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f2*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1*f2, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
          16. S = [ f1*f2, f2*f3, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f5, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,39) = C2 x D16
        This group has 10 irredundant generating sets.
            0 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f3*f5 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f2*f3, f1*f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3, f1*f3*f5 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f5, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f3, f1*f2, f1*f3*f5 ] is hamiltonian connected.
               9. T = [ f1, f3, f1*f2, f1*f2*f3*f5 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f3*f5 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f5, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f5, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f5, f1*f2*f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,40) = C2 x QD16
        This group has 17 irredundant generating sets.
            0 of them have valence 2.
        There are 17 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
               9. T = [ f1, f2, f3, f2*f3*f4*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f3*f5 ] is hamiltonian connected.
          4. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2, f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f5, f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f2*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f5, f1*f2*f3 ] is hamiltonian connected.
          12. S = [ f1, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          13. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2, f2*f3*f5 ] is hamiltonian connected.
               8. T = [ f2, f3, f1*f2, f1*f2*f3*f4 ] is hamiltonian connected.
          14. S = [ f2, f1*f2, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f2*f3, f3*f5 ] is hamiltonian connected.
          15. S = [ f2, f1*f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          16. S = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f5, f1*f2*f3 ] is hamiltonian connected.
          17. S = [ f2, f1*f2, f2*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,41) = C2 x Q16
        This group has 10 irredundant generating sets.
            0 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f2*f3*f5 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f5, f1*f2*f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,42) = (C8 x C2) : C2
        This group has 27 irredundant generating sets.
            0 of them have valence 2.
        There are 27 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f2*f3, f1*f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f5, f1*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f3, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f2*f3, f1*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f2*f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f1*f2, f2*f3, f2*f4*f5 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f5, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          12. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f5, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f1*f2*f3, f3*f4*f5 ] is hamiltonian connected.
          13. S = [ f1, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f5, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          14. S = [ f1, f1*f3, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          15. S = [ f1, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          16. S = [ f1, f2*f3, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          17. S = [ f1, f2*f3, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          18. S = [ f1, f3*f4, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f4, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f5, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3*f4, f1*f2*f3, f1*f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f3*f4, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          19. S = [ f1, f1*f2*f3, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3*f4, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          20. S = [ f3, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f3, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          21. S = [ f3, f1*f3, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f3, f1*f4, f2*f3 ] is hamiltonian connected.
          22. S = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f3, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f5, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f3, f1*f4, f1*f2*f3 ] is hamiltonian connected.
          23. S = [ f1*f2, f1*f3, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f5, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f1*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f2, f1*f3, f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          24. S = [ f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f5, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1*f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f2, f1*f3, f1*f2*f3, f3*f4*f5 ] is hamiltonian connected.
          25. S = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f5, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f1*f4, f2*f3, f3*f4 ] is hamiltonian connected.
          26. S = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f5, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f1*f4, f2*f3, f1*f2*f3 ] is hamiltonian connected.
          27. S = [ f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f5, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1*f3, f1*f4, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f3*f4, f1*f2*f3, f1*f2*f5 ] is hamiltonian connected.

    G = SmallGroup(32,43) = (C2 x D8) : C2
        This group has 27 irredundant generating sets.
            0 of them have valence 2.
        There are 27 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f2, f3, f2*f3*f5 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f2*f3, f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f2*f3, f1*f2*f5 ] is hamiltonian connected.
          4. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f2, f1*f2*f3, f2*f3*f5 ] is hamiltonian connected.
               10. T = [ f1, f2, f1*f2*f3, f2*f3*f4*f5 ] is hamiltonian connected.
          6. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f5, f1*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2, f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f2*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f5, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f5, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          12. S = [ f1, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f5, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          13. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               8. T = [ f2, f3, f1*f2, f2*f3*f5 ] is hamiltonian connected.
          14. S = [ f2, f3, f1*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               8. T = [ f2, f3, f1*f3, f2*f3*f5 ] is hamiltonian connected.
          15. S = [ f2, f3, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f2, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f2*f3, f2*f3*f5 ] is hamiltonian connected.
          16. S = [ f2, f1*f2, f1*f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f1*f5 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f2, f1*f2, f1*f3, f1*f4*f5 ] is hamiltonian connected.
               9. T = [ f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
          17. S = [ f2, f1*f2, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               8. T = [ f2, f1*f2, f2*f3, f3*f5 ] is hamiltonian connected.
          18. S = [ f2, f1*f2, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          19. S = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          20. S = [ f2, f1*f2, f2*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          21. S = [ f2, f1*f3, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f2*f3, f3*f5 ] is hamiltonian connected.
          22. S = [ f2, f1*f3, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f1*f3, f1*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f3, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          23. S = [ f2, f1*f3, f2*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          24. S = [ f2, f3*f4, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f4, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f5, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f2*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3*f4, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          25. S = [ f3, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f3, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          26. S = [ f1*f2, f1*f3, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f5, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f1*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          27. S = [ f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f5, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,44) = (C2 x Q8) : C2
        This group has 27 irredundant generating sets.
            0 of them have valence 2.
        There are 27 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2, f2*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f3, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          12. S = [ f1, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          13. S = [ f2, f3, f1*f2 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f2 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
          14. S = [ f2, f3, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f3, f1*f3, f2*f3*f4 ] is hamiltonian connected.
          15. S = [ f2, f3, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f3, f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f5, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          16. S = [ f2, f1*f2, f1*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
          17. S = [ f2, f1*f2, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
          18. S = [ f2, f1*f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          19. S = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          20. S = [ f2, f1*f2, f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f4, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f5, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          21. S = [ f2, f1*f3, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
          22. S = [ f2, f1*f3, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f1*f3, f1*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f3, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          23. S = [ f2, f1*f3, f2*f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f5, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          24. S = [ f2, f3*f4, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f4, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f2, f5, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f2, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f2, f2*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3*f4, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
          25. S = [ f3, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f3, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          26. S = [ f1*f2, f1*f3, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f5, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f1*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          27. S = [ f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f5, f1*f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(32,45) = C4 x C2 x C2 x C2
        This group has 4 irredundant generating sets.
            0 of them have valence 2.
        There are 4 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f5 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f4, f2*f3*f5 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4, f1*f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f4, f2*f3*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f5, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f1*f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,46) = C2 x C2 x D8
        This group has 13 irredundant generating sets.
            0 of them have valence 2.
        There are 13 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f5 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f4, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4, f1*f3*f5 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f4, f3*f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4, f1*f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f4, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f4, f1*f3*f5 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f2, f3, f1*f4, f2*f3*f5 ] is hamiltonian connected.
               10. T = [ f1, f2, f3, f1*f4, f2*f3*f4*f5 ] is hamiltonian connected.
          3. S = [ f1, f2, f3, f1*f2*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f5, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f2*f4, f1*f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f3*f5 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f2*f4, f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f2*f4, f3*f4*f5 ] is hamiltonian connected.
          6. S = [ f1, f2, f1*f3, f1*f2*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f3*f5, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f5, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f3, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3*f4, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f2*f3, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f3, f4, f1*f2 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f5, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f4, f1*f2, f1*f3*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f4, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f3, f4, f1*f2, f3*f4*f5 ] is hamiltonian connected.
          9. S = [ f1, f3, f1*f2, f1*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f4, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f4, f1*f3*f5 ] is hamiltonian connected.
               8. T = [ f1, f3, f1*f2, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f3, f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f2*f4, f1*f3*f5 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f1*f4, f3*f5 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
          12. S = [ f1, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f3*f5, f1*f2*f4 ] is hamiltonian connected.
          13. S = [ f1, f1*f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f2*f3, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,47) = C2 x C2 x Q8
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f5 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f4, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4, f3*f4*f5 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f4, f1*f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3, f1*f2*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f5, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f3*f4, f1*f2*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3, f2*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2, f1*f3, f1*f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,48) = C2 x ((C4 x C2) : C2)
        This group has 33 irredundant generating sets.
            0 of them have valence 2.
        There are 33 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f5 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f4, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4, f1*f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f4, f1*f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f4, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f3*f4, f1*f2*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f3, f1*f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f5, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f5, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f1*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2, f3, f1*f2*f3*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f1*f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f1*f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2, f4, f1*f3 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f5, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f4, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f4, f1*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f4, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f4, f1*f3, f1*f4*f5 ] is hamiltonian connected.
               9. T = [ f1, f2, f4, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               10. T = [ f1, f2, f4, f1*f3, f2*f4*f5 ] is hamiltonian connected.
          8. S = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f5, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f4, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f4, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f4, f1*f2*f3, f1*f4*f5 ] is hamiltonian connected.
          9. S = [ f1, f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f1*f4, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f2, f1*f3, f2*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f2*f4, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f2*f4, f1*f2*f3 ] is hamiltonian connected.
          11. S = [ f1, f2, f1*f3, f1*f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f3, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
          12. S = [ f1, f2, f1*f3, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
          13. S = [ f1, f2, f1*f3, f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
          14. S = [ f1, f2, f1*f3, f1*f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          15. S = [ f1, f2, f1*f4, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f4, f4*f5, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f4, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          16. S = [ f1, f3, f4, f1*f2 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f5, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f3, f4, f1*f2, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f4, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               8. T = [ f1, f3, f4, f1*f2, f1*f4*f5 ] is hamiltonian connected.
               9. T = [ f1, f3, f4, f1*f2, f2*f3*f4 ] is hamiltonian connected.
          17. S = [ f1, f3, f1*f2, f1*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f4, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          18. S = [ f1, f3, f1*f2, f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          19. S = [ f1, f3, f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
          20. S = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f3, f1*f2, f1*f3*f4, f2*f3*f4 ] is hamiltonian connected.
          21. S = [ f1, f3, f1*f2, f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f2*f4, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f3*f4, f2*f3*f4 ] is hamiltonian connected.
          22. S = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f4, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f4, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f4, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f4, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f4, f1*f2, f1*f3, f1*f4*f5 ] is hamiltonian connected.
               9. T = [ f1, f4, f1*f2, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          23. S = [ f1, f4, f1*f2, f2*f3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f5, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f4, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f4, f1*f2, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f4, f1*f2, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f4, f1*f2, f2*f3, f1*f4*f5 ] is hamiltonian connected.
          24. S = [ f1, f1*f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f1*f4, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f1*f4, f4*f5 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
          25. S = [ f1, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f3*f4, f1*f2*f4 ] is hamiltonian connected.
          26. S = [ f1, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f5, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f2*f4, f1*f3*f4 ] is hamiltonian connected.
          27. S = [ f1, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f3, f2*f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f3, f1*f3*f4, f2*f3*f4 ] is hamiltonian connected.
          28. S = [ f1, f1*f2, f1*f4, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f1*f4, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f4, f2*f3, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f4, f2*f3, f1*f3*f4 ] is hamiltonian connected.
          29. S = [ f1, f1*f2, f2*f3, f1*f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f2*f3, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f2*f3, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          30. S = [ f3, f4, f1*f2, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f3, f4, f5, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f3, f4, f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f3, f4, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f3, f4, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f3, f4, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
          31. S = [ f3, f1*f2, f1*f3, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               3. T = [ f3, f5, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f3*f4, f2*f3*f4 ] is hamiltonian connected.
          32. S = [ f3, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f3, f4, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f3, f5, f1*f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f3, f1*f2, f1*f3, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f3, f1*f2, f1*f3, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
          33. S = [ f3, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f3, f5, f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f3, f1*f2, f1*f3, f2*f3, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f3, f1*f2, f1*f3, f3*f4, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,49) = (C2 x D8) : C2
        This group has 19 irredundant generating sets.
            0 of them have valence 2.
        There are 19 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f5 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f4, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4, f1*f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f4, f3*f4*f5 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f4, f1*f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f1*f4, f1*f3*f5 ] is hamiltonian connected.
               9. T = [ f1, f2, f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3, f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f3*f4, f4*f5 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f3*f4, f1*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f5, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f1*f3*f4, f1*f3*f5 ] is hamiltonian connected.
               9. T = [ f1, f2, f3, f1*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f1*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f1*f4, f3*f5 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2, f1*f3, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f2*f4, f3*f5 ] is hamiltonian connected.
          7. S = [ f1, f2, f1*f3, f1*f3*f4 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f3*f5, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f3, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f2, f1*f3, f1*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               10. T = [ f1, f2, f1*f3, f1*f3*f4, f1*f2*f3*f5 ] is hamiltonian connected.
          8. S = [ f1, f2, f1*f3, f1*f2*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f3*f5, f1*f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3, f1*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f2, f1*f4, f2*f3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f4, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f4, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f2, f1*f4, f3*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f4, f2*f3, f3*f4 ] is hamiltonian connected.
          11. S = [ f1, f2, f1*f4, f1*f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f4, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f4, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f4, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f4, f1*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          12. S = [ f1, f2, f1*f4, f1*f2*f3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f5, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f4, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f4, f1*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          13. S = [ f1, f3, f1*f2, f1*f4 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f2, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f1*f4, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f3, f1*f2, f1*f4, f1*f3*f5 ] is hamiltonian connected.
               9. T = [ f1, f3, f1*f2, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          14. S = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f2, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f2, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f3, f1*f2, f1*f3*f4, f1*f3*f5 ] is hamiltonian connected.
               9. T = [ f1, f3, f1*f2, f1*f3*f4, f2*f3*f4 ] is hamiltonian connected.
          15. S = [ f1, f3, f1*f4, f2*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f5, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f4, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f4, f1*f3*f4, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f4, f1*f3*f5, f2*f3*f4 ] is hamiltonian connected.
          16. S = [ f1, f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f3, f4, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f5, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f1*f2, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f1*f3, f1*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f3, f1*f4, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3, f1*f4, f1*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f3, f1*f4, f1*f3*f5, f1*f2*f3*f4 ] is hamiltonian connected.
          17. S = [ f1, f1*f2, f1*f4, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f1*f4, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f1*f4, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f4, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f4, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          18. S = [ f1, f1*f2, f1*f4, f2*f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f5, f1*f2, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f1*f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f1*f4, f2*f4, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f1*f4, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f4, f1*f3*f4, f2*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f1*f4, f2*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          19. S = [ f1*f2, f1*f4, f2*f3, f1*f3*f4 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f1*f4, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f4, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f5, f1*f2, f1*f4, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f4, f2*f3, f1*f3*f4, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,50) = (C2 x Q8) : C2
        This group has 14 irredundant generating sets.
            0 of them have valence 2.
        There are 14 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f5 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f4, f1*f2 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f4, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f4, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f4, f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f4, f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f4, f1*f2*f3*f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f1*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f1*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f1*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f1*f4, f2*f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f5, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f2*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3, f2*f4, f2*f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f3, f1*f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f5, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f4, f1*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f5, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f4, f1*f3, f1*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f4, f1*f3, f2*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2, f4, f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f5, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f4, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f4, f1*f4, f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f4, f2*f3, f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f4, f2*f3, f1*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2, f4, f1*f2*f3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f5, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f4, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2, f4, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2, f4, f1*f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f2, f1*f3, f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f3, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f2, f1*f4, f2*f3 ] is hamiltonian laceable
             with 4 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2, f5, f1*f4, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2, f1*f4, f2*f3, f3*f4 ] is hamiltonian connected.
          10. S = [ f1, f3, f4, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f4, f5, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f3, f4, f1*f4, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f3, f4, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3, f4, f2*f4, f2*f3*f4 ] is hamiltonian connected.
          11. S = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f5, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
          12. S = [ f2, f3, f1*f3, f1*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f4 ] is hamiltonian connected.
               2. T = [ f2, f3, f5, f1*f3, f1*f4 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f3, f1*f4, f2*f3 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f4, f2*f4 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f1*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
          13. S = [ f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f2, f3, f4, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f2, f3, f5, f1*f3, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f2, f3, f1*f3, f1*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f2, f3, f1*f3, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f2, f3, f1*f3, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
          14. S = [ f2, f3, f1*f2*f4, f2*f3*f4 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f2, f3, f5, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f2, f3, f1*f2, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f2, f3, f1*f3, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(32,51) = C2 x C2 x C2 x C2 x C2
        This group has 1 irredundant generating sets.
            0 of them have valence 2.
        There are 1 generating sets to consider.
          1. S = [ f1, f2, f3, f4, f5 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f4, f5, f1*f2 ] is hamiltonian connected.
               2. T = [ f1, f2, f3, f4, f5, f1*f2*f3*f4 ] is hamiltonian connected.


----------------

k = 33. There are 1 groups of this order.


    G = SmallGroup(33,1) = C33
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 16 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1*f2, f1 ] is hamiltonian connected.
          8. S = [ f1*f2, f1*f2^2 ] is hamiltonian connected.
          9. S = [ f1*f2, f1*f2^3 ] is hamiltonian connected.
          10. S = [ f1*f2, f1*f2^4 ] is hamiltonian connected.
          11. S = [ f1*f2, f1*f2^5 ] is hamiltonian connected.
          12. S = [ f1*f2, f1^2*f2 ] is hamiltonian connected.
          13. S = [ f1*f2, f1^2*f2^2 ] is hamiltonian connected.
          14. S = [ f1*f2, f1^2*f2^3 ] is hamiltonian connected.
          15. S = [ f1*f2, f1^2*f2^4 ] is hamiltonian connected.
          16. S = [ f1*f2, f1^2*f2^5 ] is hamiltonian connected.


----------------

k = 34. There are 2 groups of this order.


    G = SmallGroup(34,1) = D34
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 24 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f2^7 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f2^8 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1, f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1, f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2, f1*f2^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2, f1*f2^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2, f1*f2^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2, f1*f2^10 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2, f1*f2^11 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2, f1*f2^12 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2, f1*f2^13 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2, f1*f2^14 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2, f1*f2^15 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1, f1*f2, f1*f2^16 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(34,2) = C34
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 17 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1*f2, f2^7 ] is hamiltonian connected.
          9. S = [ f1*f2, f2^8 ] is hamiltonian connected.
          10. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          11. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1*f2, f1*f2^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1*f2, f1*f2^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 35. There are 1 groups of this order.


    G = SmallGroup(35,1) = C35
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 17 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f1 ] is hamiltonian connected.
          6. S = [ f1*f2, f1*f2^2 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f2^3 ] is hamiltonian connected.
          8. S = [ f1*f2, f1*f2^4 ] is hamiltonian connected.
          9. S = [ f1*f2, f1^2 ] is hamiltonian connected.
          10. S = [ f1*f2, f1^2*f2 ] is hamiltonian connected.
          11. S = [ f1*f2, f1^2*f2^2 ] is hamiltonian connected.
          12. S = [ f1*f2, f1^2*f2^3 ] is hamiltonian connected.
          13. S = [ f1*f2, f1^3*f2 ] is hamiltonian connected.
          14. S = [ f1*f2, f1^3*f2^2 ] is hamiltonian connected.
          15. S = [ f1*f2, f1^3*f2^3 ] is hamiltonian connected.
          16. S = [ f1*f2, f1^4*f2 ] is hamiltonian connected.
          17. S = [ f1*f2, f1^4*f2^2 ] is hamiltonian connected.


----------------

k = 36. There are 14 groups of this order.


    G = SmallGroup(36,1) = C9 : C4
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f3, f2*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(36,2) = C36
        This group has 5 irredundant generating sets.
            1 of them have valence 2.
        There are 21 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f2, f1*f4 ] is hamiltonian connected.
          4. S = [ f1*f4, f2*f3 ] is hamiltonian connected.
          5. S = [ f1*f2, f4 ] is hamiltonian connected.
          6. S = [ f1*f2, f3 ] is hamiltonian connected.
          7. S = [ f1*f2, f3*f4 ] is hamiltonian connected.
          8. S = [ f1*f2, f2 ] is hamiltonian connected.
          9. S = [ f1*f2, f2*f4 ] is hamiltonian connected.
          10. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          11. S = [ f1*f2, f2*f3*f4 ] is hamiltonian connected.
          12. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          13. S = [ f1*f2, f2^2*f3 ] is hamiltonian connected.
          14. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1*f2, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1*f2, f1*f2^2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1*f2, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(36,3) = (C2 x C2) : C9
        This group has 4 irredundant generating sets.
            0 of them have valence 2.
        There are 4 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f1^2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(36,4) = D36
        This group has 8 irredundant generating sets.
            1 of them have valence 2.
        There are 32 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f3, f2*f4 ] is hamiltonian connected.
          5. S = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
          6. S = [ f1, f1*f3, f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f4, f1*f3, f2*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
               9. T = [ f1, f2*f3, f1*f2*f3*f4^2 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f3, f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f3, f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f2*f3, f3*f4^2 ] is hamiltonian connected.
          11. S = [ f1, f1*f2*f3, f3^2 ] is hamiltonian connected.
          12. S = [ f1, f1*f2*f3, f2 ] is hamiltonian connected.
          13. S = [ f1, f1*f2*f3, f2*f4 ] is hamiltonian connected.
          14. S = [ f1, f1*f2*f3, f2*f3 ] is hamiltonian connected.
          15. S = [ f1, f1*f2*f3, f2*f3*f4^2 ] is hamiltonian connected.
          16. S = [ f1, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
          17. S = [ f1, f1*f2*f3, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2*f3, f1*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2*f3, f1*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2*f3, f1*f3*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2*f3, f1*f3^2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1, f1*f2*f3, f1*f3^2*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          25. S = [ f1, f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          26. S = [ f1, f1*f2*f3, f1*f2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          27. S = [ f1, f1*f2*f3, f1*f2*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          28. S = [ f1, f1*f2*f3, f1*f2*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          29. S = [ f1, f1*f2*f3, f1*f2*f3*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          30. S = [ f1, f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          31. S = [ f1, f1*f2*f3, f1*f2*f3^2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          32. S = [ f1, f1*f2*f3, f1*f2*f3^2*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(36,5) = C18 x C2
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f3, f2*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               8. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          4. S = [ f3, f1*f4, f2*f4 ] is hamiltonian connected.
          5. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               8. T = [ f1*f3, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
               9. T = [ f1*f3, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          6. S = [ f1*f3, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f4, f3^2 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               8. T = [ f1*f3, f2*f4, f1*f2*f3^2 ] is hamiltonian connected.
          7. S = [ f1*f3, f2*f3^2*f4 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3^2*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3^2*f4 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3^2*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f3^2, f2*f3^2*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f3*f4, f2*f3^2*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f1*f2*f3, f2*f3^2*f4 ] is hamiltonian connected.
               7. T = [ f1*f3, f1*f2*f4, f2*f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1*f3, f1*f2*f3^2, f2*f3^2*f4 ] is hamiltonian connected.
               9. T = [ f1*f3, f1*f2*f3*f4, f2*f3^2*f4 ] is hamiltonian connected.

    G = SmallGroup(36,6) = C3 x (C3 : C4)
        This group has 15 irredundant generating sets.
            0 of them have valence 2.
        There are 15 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f4, f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f4, f2*f3 ] is hamiltonian connected.
          6. S = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f1*f2*f4 ] is hamiltonian connected.
          9. S = [ f1, f2*f3*f4 ] is hamiltonian connected.
          10. S = [ f4, f1*f2 ] is hamiltonian connected.
          11. S = [ f1*f2, f2*f4 ] is hamiltonian connected.
          12. S = [ f1*f2, f3*f4 ] is hamiltonian connected.
          13. S = [ f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1*f2, f2*f3, f1*f2*f4 ] is hamiltonian connected.
          14. S = [ f1*f2, f2*f3*f4 ] is hamiltonian connected.
          15. S = [ f1*f2, f1*f2^2*f4 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2^2*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f2^2*f4 ] is hamiltonian connected.
               3. T = [ f1*f2, f2*f3, f1*f2^2*f4 ] is hamiltonian connected.

    G = SmallGroup(36,7) = (C3 x C3) : C4
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f3, f2*f4 ] is hamiltonian connected.
          4. S = [ f1, f1*f3, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f1*f4 ] is hamiltonian connected.
          5. S = [ f1, f1*f3, f2*f4 ] is hamiltonian connected.
          6. S = [ f1, f2*f3, f2*f4 ] is hamiltonian connected.

    G = SmallGroup(36,8) = C12 x C3
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
          4. S = [ f2, f1*f3 ] is hamiltonian connected.
          5. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f4, f1*f2, f1*f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f3*f4 ] is hamiltonian connected.

    G = SmallGroup(36,9) = (C3 x C3) : C4
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          3. S = [ f1, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(36,10) = S3 x S3
        This group has 22 irredundant generating sets.
            0 of them have valence 2.
        There are 22 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f1*f4, f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          4. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2, f1*f2*f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
          8. S = [ f1, f3, f2*f4 ] is hamiltonian connected.
          9. S = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
          10. S = [ f1, f4, f1*f2, f1*f2*f3 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          12. S = [ f1, f1*f2, f1*f2*f3*f4 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f4, f1*f2, f1*f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          13. S = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
          14. S = [ f1, f2*f4, f2*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f2*f3*f4 ] is hamiltonian connected.
          15. S = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
          16. S = [ f1, f1*f2*f4, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
          17. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f4, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          18. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f4, f1*f2*f4, f1*f2*f3*f4^2 ] is hamiltonian connected.
          19. S = [ f3, f1*f2, f2*f4 ] is hamiltonian connected.
          20. S = [ f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
          21. S = [ f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f2*f3, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1*f2, f1*f3*f4, f2*f3*f4 ] is hamiltonian connected.
          22. S = [ f1*f3, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(36,11) = C3 x A4
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(36,12) = C6 x S3
        This group has 32 irredundant generating sets.
            0 of them have valence 2.
        There are 32 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2*f4, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
          6. S = [ f1, f3, f2*f4 ] is hamiltonian connected.
          7. S = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
          8. S = [ f1, f4, f2*f3 ] is hamiltonian connected.
          9. S = [ f1, f4, f1*f2*f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          11. S = [ f1, f1*f4, f2*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f4, f2*f3 ] is hamiltonian connected.
          12. S = [ f1, f2*f3, f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
          13. S = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
          14. S = [ f1, f2*f3, f1*f2*f4 ] is hamiltonian connected.
          15. S = [ f1, f2*f3, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3, f1*f3*f4 ] is hamiltonian connected.
          16. S = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
          17. S = [ f1, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          18. S = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
          19. S = [ f1, f1*f2*f3, f1*f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3, f1*f2*f4 ] is hamiltonian connected.
          20. S = [ f1, f2*f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f3*f4, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1, f2*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          21. S = [ f1, f1*f2*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          22. S = [ f2, f4, f1*f3 ] is hamiltonian connected.
          23. S = [ f2, f1*f3, f3*f4 ] is hamiltonian connected.
          24. S = [ f2, f1*f3, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3, f1*f3*f4 ] is hamiltonian connected.
          25. S = [ f4, f1*f3, f2*f3 ] is hamiltonian connected.
          26. S = [ f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
          27. S = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
          28. S = [ f1*f3, f2*f3, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3, f1*f3*f4 ] is hamiltonian connected.
          29. S = [ f1*f3, f2*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          30. S = [ f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
          31. S = [ f1*f3, f2*f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3*f4, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1*f3, f2*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          32. S = [ f1*f3, f1*f2*f3*f4 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f2, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3*f4, f1*f2*f3*f4 ] is hamiltonian connected.

    G = SmallGroup(36,13) = C2 x ((C3 x C3) : C2)
        This group has 10 irredundant generating sets.
            0 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f1*f3, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          4. S = [ f1, f3, f4, f1*f2 ] is hamiltonian connected.
          5. S = [ f1, f3, f2*f4 ] is hamiltonian connected.
          6. S = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
          7. S = [ f1, f1*f3, f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f4, f1*f3, f2*f4 ] is hamiltonian connected.
          8. S = [ f1, f1*f3, f1*f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3, f1*f2*f4 ] is hamiltonian connected.
          9. S = [ f1, f2*f3, f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
          10. S = [ f1, f2*f3, f1*f2*f4 ] is hamiltonian connected.

    G = SmallGroup(36,14) = C6 x C6
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f3, f2*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f3, f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f3, f2*f4 ] is hamiltonian connected.
          4. S = [ f3, f1*f4, f2*f4 ] is hamiltonian connected.
          5. S = [ f1*f3, f2*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f4 ] is hamiltonian connected.
               3. T = [ f1*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.


----------------

k = 37. There are 1 groups of this order.


    G = SmallGroup(37,1) = C37
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 17 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.
          8. S = [ f1, f1^9 ] is hamiltonian connected.
          9. S = [ f1, f1^10 ] is hamiltonian connected.
          10. S = [ f1, f1^11 ] is hamiltonian connected.
          11. S = [ f1, f1^12 ] is hamiltonian connected.
          12. S = [ f1, f1^13 ] is hamiltonian connected.
          13. S = [ f1, f1^14 ] is hamiltonian connected.
          14. S = [ f1, f1^15 ] is hamiltonian connected.
          15. S = [ f1, f1^16 ] is hamiltonian connected.
          16. S = [ f1, f1^17 ] is hamiltonian connected.
          17. S = [ f1, f1^18 ] is hamiltonian connected.


----------------

k = 38. There are 2 groups of this order.


    G = SmallGroup(38,1) = D38
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 27 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f2^7 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f2^8 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f2^9 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1, f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1, f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2, f1*f2^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2, f1*f2^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2, f1*f2^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2, f1*f2^10 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2, f1*f2^11 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2, f1*f2^12 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2, f1*f2^13 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2, f1*f2^14 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1, f1*f2, f1*f2^15 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          25. S = [ f1, f1*f2, f1*f2^16 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          26. S = [ f1, f1*f2, f1*f2^17 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          27. S = [ f1, f1*f2, f1*f2^18 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(38,2) = C38
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 19 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1*f2, f2^7 ] is hamiltonian connected.
          9. S = [ f1*f2, f2^8 ] is hamiltonian connected.
          10. S = [ f1*f2, f2^9 ] is hamiltonian connected.
          11. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          12. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          13. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1*f2, f1*f2^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1*f2, f1*f2^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1*f2, f1*f2^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 39. There are 2 groups of this order.


    G = SmallGroup(39,1) = C13 : C3
        This group has 2 irredundant generating sets.
            0 of them have valence 2.
        There are 2 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2 ] is hamiltonian connected.

    G = SmallGroup(39,2) = C39
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 19 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1*f2, f1 ] is hamiltonian connected.
          9. S = [ f1*f2, f1*f2^2 ] is hamiltonian connected.
          10. S = [ f1*f2, f1*f2^3 ] is hamiltonian connected.
          11. S = [ f1*f2, f1*f2^4 ] is hamiltonian connected.
          12. S = [ f1*f2, f1*f2^5 ] is hamiltonian connected.
          13. S = [ f1*f2, f1*f2^6 ] is hamiltonian connected.
          14. S = [ f1*f2, f1^2*f2 ] is hamiltonian connected.
          15. S = [ f1*f2, f1^2*f2^2 ] is hamiltonian connected.
          16. S = [ f1*f2, f1^2*f2^3 ] is hamiltonian connected.
          17. S = [ f1*f2, f1^2*f2^4 ] is hamiltonian connected.
          18. S = [ f1*f2, f1^2*f2^5 ] is hamiltonian connected.
          19. S = [ f1*f2, f1^2*f2^6 ] is hamiltonian connected.


----------------

k = 40. There are 14 groups of this order.


    G = SmallGroup(40,1) = C5 : C8
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f4 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian connected.
          4. S = [ f1, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 2 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.

    G = SmallGroup(40,2) = C40
        This group has 4 irredundant generating sets.
            1 of them have valence 2.
        There are 22 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian connected.
          4. S = [ f1*f2, f4 ] is hamiltonian connected.
          5. S = [ f1*f2, f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f2 ] is hamiltonian connected.
          7. S = [ f1*f2, f2*f4 ] is hamiltonian connected.
          8. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          9. S = [ f1*f2, f2*f3*f4 ] is hamiltonian connected.
          10. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          11. S = [ f1*f2, f2^2*f4 ] is hamiltonian connected.
          12. S = [ f1*f2, f2^2*f3 ] is hamiltonian connected.
          13. S = [ f1*f2, f2^3*f3 ] is hamiltonian connected.
          14. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1*f2, f1*f2*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1*f2, f1*f2^2*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1*f2, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(40,3) = C5 : C8
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f4 ] is hamiltonian connected.
          2. S = [ f1, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f4 ] is hamiltonian connected.
          4. S = [ f1, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f4^2 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f2*f4^2 ] is hamiltonian connected.

    G = SmallGroup(40,4) = C5 : Q8
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f4^2 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f1*f2*f4^2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f4^2, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2*f4, f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2*f4, f3*f4^2 ] is hamiltonian connected.

    G = SmallGroup(40,5) = C4 x D10
        This group has 12 irredundant generating sets.
            0 of them have valence 2.
        There are 12 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f4^2 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f1*f2*f4^2 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f4^2, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2*f4, f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2*f4, f3*f4^2 ] is hamiltonian connected.
          9. S = [ f2, f4, f1*f2 ] is hamiltonian connected.
          10. S = [ f2, f1*f2, f3*f4 ] is hamiltonian connected.
          11. S = [ f2, f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
          12. S = [ f1*f2, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f2*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f4, f2*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f2, f2*f4, f4^2 ] is hamiltonian connected.
               7. T = [ f1*f2, f2*f4, f1*f4^2 ] is hamiltonian connected.
               8. T = [ f1*f2, f2*f4, f3*f4^2 ] is hamiltonian connected.

    G = SmallGroup(40,6) = D40
        This group has 8 irredundant generating sets.
            1 of them have valence 2.
        There are 35 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f4^2 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f2*f4, f1*f2*f4^2 ] is hamiltonian connected.
               10. T = [ f1, f2*f4, f1*f2*f3*f4^2 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f4, f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f4, f4^2 ] is hamiltonian connected.
          10. S = [ f1, f1*f2*f4, f3 ] is hamiltonian connected.
          11. S = [ f1, f1*f2*f4, f3*f4 ] is hamiltonian connected.
          12. S = [ f1, f1*f2*f4, f3*f4^2 ] is hamiltonian connected.
          13. S = [ f1, f1*f2*f4, f2 ] is hamiltonian connected.
          14. S = [ f1, f1*f2*f4, f2*f4 ] is hamiltonian connected.
          15. S = [ f1, f1*f2*f4, f2*f4^2 ] is hamiltonian connected.
          16. S = [ f1, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
          17. S = [ f1, f1*f2*f4, f2*f3*f4^2 ] is hamiltonian connected.
          18. S = [ f1, f1*f2*f4, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2*f4, f1*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2*f4, f1*f4^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2*f4, f1*f4^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2*f4, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2*f4, f1*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          25. S = [ f1, f1*f2*f4, f1*f3*f4^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          26. S = [ f1, f1*f2*f4, f1*f3*f4^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          27. S = [ f1, f1*f2*f4, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          28. S = [ f1, f1*f2*f4, f1*f2*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          29. S = [ f1, f1*f2*f4, f1*f2*f4^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          30. S = [ f1, f1*f2*f4, f1*f2*f4^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          31. S = [ f1, f1*f2*f4, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          32. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          33. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          34. S = [ f1, f1*f2*f4, f1*f2*f3*f4^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          35. S = [ f1, f1*f2*f4, f1*f2*f3*f4^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(40,7) = C2 x (C5 : C4)
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          6. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f4^2 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f1*f2*f4^2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f4^2, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2*f4, f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2*f4, f3*f4^2 ] is hamiltonian connected.

    G = SmallGroup(40,8) = (C10 x C2) : C2
        This group has 12 irredundant generating sets.
            0 of them have valence 2.
        There are 12 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4 ] is hamiltonian connected.
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f4^2 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f1*f2*f4^2 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f4^2, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2*f4, f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2*f4, f3*f4^2 ] is hamiltonian connected.
          9. S = [ f2, f4, f1*f2 ] is hamiltonian connected.
          10. S = [ f2, f1*f2, f3*f4 ] is hamiltonian connected.
          11. S = [ f2, f1*f2, f1*f2*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f2, f1*f2*f4 ] is hamiltonian connected.
          12. S = [ f1*f2, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f2*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f4, f2*f4 ] is hamiltonian connected.
               5. T = [ f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f2, f2*f4, f4^2 ] is hamiltonian connected.
               7. T = [ f1*f2, f2*f4, f1*f4^2 ] is hamiltonian connected.
               8. T = [ f1*f2, f2*f4, f3*f4^2 ] is hamiltonian connected.

    G = SmallGroup(40,9) = C20 x C2
        This group has 11 irredundant generating sets.
            0 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3^2, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2*f3, f3^2*f4 ] is hamiltonian connected.
          7. S = [ f2, f1*f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f2, f3, f1*f3 ] is hamiltonian connected.
               2. T = [ f2, f4, f1*f3 ] is hamiltonian connected.
               3. T = [ f2, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f2, f1*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f2, f1*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f2, f1*f3, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f2, f1*f3, f1*f2*f3^2 ] is hamiltonian connected.
               9. T = [ f2, f1*f3, f1*f2*f3*f4 ] is hamiltonian connected.
          8. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1*f3, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
               9. T = [ f1*f3, f2*f3, f1*f2*f3*f4 ] is hamiltonian connected.
               10. T = [ f1*f3, f2*f3, f1*f2*f3^3 ] is hamiltonian connected.
          9. S = [ f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 11 nonbipartite extensions T:
               1. T = [ f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f4, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1*f3, f3^2, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               8. T = [ f1*f3, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
               9. T = [ f1*f3, f1*f2*f3, f2*f3*f4 ] is hamiltonian connected.
               10. T = [ f1*f3, f1*f2*f3, f3^2*f4 ] is hamiltonian connected.
               11. T = [ f1*f3, f1*f2*f3, f2*f3^2*f4 ] is hamiltonian connected.
          10. S = [ f1*f3, f2*f3^3 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3^3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3^3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3^3 ] is hamiltonian connected.
               4. T = [ f1*f3, f3^2, f2*f3^3 ] is hamiltonian connected.
               5. T = [ f1*f3, f3*f4, f2*f3^3 ] is hamiltonian connected.
               6. T = [ f1*f3, f1*f2*f3, f2*f3^3 ] is hamiltonian connected.
               7. T = [ f1*f3, f3^2*f4, f2*f3^3 ] is hamiltonian connected.
               8. T = [ f1*f3, f1*f2*f3^2, f2*f3^3 ] is hamiltonian connected.
               9. T = [ f1*f3, f1*f2*f3*f4, f2*f3^3 ] is hamiltonian connected.
               10. T = [ f1*f3, f2*f3^3, f1*f2*f3^3 ] is hamiltonian connected.
          11. S = [ f1*f3, f1*f2*f3^3*f4 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f2, f1*f3, f1*f2*f3^3*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f3, f1*f2*f3^3*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f1*f2*f3^3*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3^3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f3*f4, f1*f2*f3^3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f3^2, f1*f2*f3^3*f4 ] is hamiltonian connected.

    G = SmallGroup(40,10) = C5 x D8
        This group has 11 irredundant generating sets.
            0 of them have valence 2.
        There are 11 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          5. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f3^2, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2*f3, f3^2*f4 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f2, f1*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f2, f1*f3 ] is hamiltonian connected.
               4. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f2, f1*f3, f3^2 ] is hamiltonian connected.
               6. T = [ f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               7. T = [ f1*f2, f1*f3, f2*f3^2 ] is hamiltonian connected.
               8. T = [ f1*f2, f1*f3, f3^2*f4 ] is hamiltonian connected.
          8. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1*f3, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          9. S = [ f1*f3, f1*f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f2, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f3, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f1*f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f3^2, f1*f2*f3 ] is hamiltonian connected.
               6. T = [ f1*f3, f3*f4, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
               8. T = [ f1*f3, f1*f2*f3, f3^2*f4 ] is hamiltonian connected.
          10. S = [ f1*f3, f2*f3^3 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3^3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3^3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3^3 ] is hamiltonian connected.
               4. T = [ f1*f3, f3*f4, f2*f3^3 ] is hamiltonian connected.
               5. T = [ f1*f3, f1*f2*f3, f2*f3^3 ] is hamiltonian connected.
          11. S = [ f1*f3, f1*f2*f3^3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f2, f1*f3, f1*f2*f3^3*f4 ] is hamiltonian connected.
               2. T = [ f3, f1*f3, f1*f2*f3^3*f4 ] is hamiltonian connected.
               3. T = [ f4, f1*f3, f1*f2*f3^3*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3^3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f3^2, f1*f2*f3^3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f3*f4, f1*f2*f3^3*f4 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3^2, f1*f2*f3^3*f4 ] is hamiltonian connected.
               8. T = [ f1*f3, f3^2*f4, f1*f2*f3^3*f4 ] is hamiltonian connected.

    G = SmallGroup(40,11) = C5 x Q8
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          4. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f3^2 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f3*f4 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3, f3^2*f4 ] is hamiltonian connected.
               8. T = [ f1*f3, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
          5. S = [ f1*f3, f2*f3^3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3^3*f4 ] is hamiltonian connected.
               2. T = [ f4, f1*f3, f2*f3^3*f4 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f3, f2*f3^3*f4 ] is hamiltonian connected.
               4. T = [ f1*f3, f3*f4, f2*f3^3*f4 ] is hamiltonian connected.
               5. T = [ f1*f3, f1*f2*f3, f2*f3^3*f4 ] is hamiltonian connected.

    G = SmallGroup(40,12) = C2 x (C5 : C4)
        This group has 10 irredundant generating sets.
            0 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          3. S = [ f1, f2, f3*f4 ] is hamiltonian connected.
          4. S = [ f1, f4, f1*f2 ] is hamiltonian connected.
          5. S = [ f1, f4, f2*f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f3*f4 ] is hamiltonian connected.
          7. S = [ f1, f2*f3, f3*f4 ] is hamiltonian connected.
          8. S = [ f1, f2*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f4^2 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f1*f2*f3*f4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f4 ] is hamiltonian laceable
             with 11 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f4^2, f1*f2*f4 ] is hamiltonian connected.
               8. T = [ f1, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f1*f2*f4, f2*f4^2 ] is hamiltonian connected.
               10. T = [ f1, f1*f2*f4, f3*f4^4 ] is hamiltonian connected.
               11. T = [ f1, f1*f2*f4, f2*f3*f4^4 ] is hamiltonian connected.
          10. S = [ f1, f2*f3*f4 ] is hamiltonian laceable
             with 11 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f4^2, f2*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2*f4, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f3*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
               9. T = [ f1, f2*f3*f4, f3*f4^3 ] is hamiltonian connected.
               10. T = [ f1, f2*f3*f4, f3*f4^4 ] is hamiltonian connected.
               11. T = [ f1, f2*f3*f4, f1*f2*f3*f4^3 ] is hamiltonian connected.

    G = SmallGroup(40,13) = C2 x C2 x D10
        This group has 13 irredundant generating sets.
            0 of them have valence 2.
        There are 13 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3, f1*f4 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f4, f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f2, f4, f1*f3 ] is hamiltonian connected.
          4. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 11 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f2*f3, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f4^2 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               8. T = [ f1, f2, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               9. T = [ f1, f2, f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
               10. T = [ f1, f2, f3*f4, f1*f3*f4^2 ] is hamiltonian connected.
               11. T = [ f1, f2, f3*f4, f2*f3*f4^2 ] is hamiltonian connected.
          5. S = [ f1, f2, f1*f3*f4 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f2, f3, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2, f4^2, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f1*f3*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2, f1*f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
               9. T = [ f1, f2, f1*f3*f4, f1*f2*f3*f4^2 ] is hamiltonian connected.
          6. S = [ f1, f4, f1*f2, f1*f3 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f4^2 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f3*f4, f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f3*f4, f1*f3*f4^2 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f1*f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f1*f2, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f1*f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f1*f2, f4^2, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f1*f2, f1*f3*f4, f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2, f1*f3*f4, f3*f4^2 ] is hamiltonian connected.
          9. S = [ f1, f2*f4, f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4, f4^2 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f3*f4, f2*f3*f4^2 ] is hamiltonian connected.
          10. S = [ f1, f2*f4, f1*f3*f4 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f4, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f2*f4, f1*f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f4^2, f1*f3*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f1*f2*f3, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f1*f3*f4, f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f1*f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
               9. T = [ f1, f2*f4, f1*f3*f4, f1*f2*f3*f4^2 ] is hamiltonian connected.
               10. T = [ f1, f2*f4, f1*f3*f4, f1*f2*f4^3 ] is hamiltonian connected.
          11. S = [ f1, f2*f4, f3*f4^3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f3*f4^3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f4, f3*f4^3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f2*f4, f3*f4^3 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4, f3*f4^3 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f3*f4, f3*f4^3 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f2*f3*f4, f3*f4^3 ] is hamiltonian connected.
          12. S = [ f1, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.
               2. T = [ f1, f3, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.
               3. T = [ f1, f4, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.
               5. T = [ f1, f3*f4, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.
               6. T = [ f1, f4^2, f1*f2*f4, f1*f3*f4^2 ] is hamiltonian connected.
               7. T = [ f1, f1*f2*f4, f2*f4^2, f1*f3*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f1*f2*f4, f3*f4^2, f1*f3*f4^2 ] is hamiltonian connected.
          13. S = [ f1, f2*f4^3, f1*f3*f4 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f1, f3, f1*f3*f4, f2*f4^3 ] is hamiltonian connected.
               2. T = [ f1, f4, f1*f3*f4, f2*f4^3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2, f1*f3*f4, f2*f4^3 ] is hamiltonian connected.
               4. T = [ f1, f3*f4, f1*f3*f4, f2*f4^3 ] is hamiltonian connected.
               5. T = [ f1, f4^2, f1*f3*f4, f2*f4^3 ] is hamiltonian connected.
               6. T = [ f1, f1*f2*f3, f1*f3*f4, f2*f4^3 ] is hamiltonian connected.
               7. T = [ f1, f1*f3*f4, f3*f4^2, f2*f4^3 ] is hamiltonian connected.
               8. T = [ f1, f1*f3*f4, f1*f2*f4^2, f2*f4^3 ] is hamiltonian connected.
               9. T = [ f1, f1*f3*f4, f2*f4^3, f1*f2*f3*f4^2 ] is hamiltonian connected.
               10. T = [ f1, f1*f3*f4, f2*f4^3, f1*f2*f4^3 ] is hamiltonian connected.

    G = SmallGroup(40,14) = C10 x C2 x C2
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3, f4 ] is hamiltonian connected.
          2. S = [ f1, f2, f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f2, f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f2, f1*f2, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2, f1*f3, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2, f3*f4, f4^2 ] is hamiltonian connected.
               5. T = [ f1, f2, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2, f3*f4, f1*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2, f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2, f3*f4, f1*f3*f4^2 ] is hamiltonian connected.
          3. S = [ f1, f2*f4, f3*f4 ] is hamiltonian laceable
             with 8 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f2*f4, f3*f4 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f3*f4, f4^2 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f3*f4, f2*f3*f4 ] is hamiltonian connected.
               7. T = [ f1, f2*f4, f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
               8. T = [ f1, f2*f4, f3*f4, f2*f3*f4^2 ] is hamiltonian connected.
          4. S = [ f1, f2*f4, f3*f4^3 ] is hamiltonian laceable
             with 6 nonbipartite extensions T:
               1. T = [ f1, f4, f2*f4, f3*f4^3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f4, f3*f4^3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f2*f4, f3*f4^3 ] is hamiltonian connected.
               4. T = [ f1, f2*f4, f1*f2*f4, f3*f4^3 ] is hamiltonian connected.
               5. T = [ f1, f2*f4, f1*f3*f4, f3*f4^3 ] is hamiltonian connected.
               6. T = [ f1, f2*f4, f2*f3*f4, f3*f4^3 ] is hamiltonian connected.
          5. S = [ f1*f4, f2*f4, f3*f4 ] is hamiltonian laceable
             with 5 nonbipartite extensions T:
               1. T = [ f4, f1*f4, f2*f4, f3*f4 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f4, f2*f4, f3*f4 ] is hamiltonian connected.
               3. T = [ f1*f4, f2*f4, f3*f4, f4^2 ] is hamiltonian connected.
               4. T = [ f1*f4, f2*f4, f3*f4, f1*f2*f4 ] is hamiltonian connected.
               5. T = [ f1*f4, f2*f4, f3*f4, f1*f2*f4^2 ] is hamiltonian connected.
          6. S = [ f1*f4, f2*f4, f3*f4^3 ] is hamiltonian laceable
             with 7 nonbipartite extensions T:
               1. T = [ f4, f1*f4, f2*f4, f3*f4^3 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f4, f2*f4, f3*f4^3 ] is hamiltonian connected.
               3. T = [ f1*f3, f1*f4, f2*f4, f3*f4^3 ] is hamiltonian connected.
               4. T = [ f1*f4, f2*f4, f4^2, f3*f4^3 ] is hamiltonian connected.
               5. T = [ f1*f4, f2*f4, f1*f2*f4, f3*f4^3 ] is hamiltonian connected.
               6. T = [ f1*f4, f2*f4, f1*f3*f4, f3*f4^3 ] is hamiltonian connected.
               7. T = [ f1*f4, f2*f4, f1*f2*f4^2, f3*f4^3 ] is hamiltonian connected.


----------------

k = 41. There are 1 groups of this order.


    G = SmallGroup(41,1) = C41
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 19 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.
          8. S = [ f1, f1^9 ] is hamiltonian connected.
          9. S = [ f1, f1^10 ] is hamiltonian connected.
          10. S = [ f1, f1^11 ] is hamiltonian connected.
          11. S = [ f1, f1^12 ] is hamiltonian connected.
          12. S = [ f1, f1^13 ] is hamiltonian connected.
          13. S = [ f1, f1^14 ] is hamiltonian connected.
          14. S = [ f1, f1^15 ] is hamiltonian connected.
          15. S = [ f1, f1^16 ] is hamiltonian connected.
          16. S = [ f1, f1^17 ] is hamiltonian connected.
          17. S = [ f1, f1^18 ] is hamiltonian connected.
          18. S = [ f1, f1^19 ] is hamiltonian connected.
          19. S = [ f1, f1^20 ] is hamiltonian connected.


----------------

k = 42. There are 6 groups of this order.


    G = SmallGroup(42,1) = (C7 : C3) : C2
        This group has 6 irredundant generating sets.
            0 of them have valence 2.
        There are 6 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          4. S = [ f2, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f3, f1*f2 ] is hamiltonian connected.
          6. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(42,2) = C2 x (C7 : C3)
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f2*f3 ] is hamiltonian connected.
          3. S = [ f2, f1*f3 ] is hamiltonian connected.
          4. S = [ f2, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f3, f1*f2 ] is hamiltonian connected.
          6. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          7. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(42,3) = C7 x S3
        This group has 10 irredundant generating sets.
            0 of them have valence 2.
        There are 10 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f2^2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f1*f2*f3, f2^3 ] is hamiltonian connected.
          5. S = [ f3, f1*f2 ] is hamiltonian connected.
          6. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.
               2. T = [ f1*f2, f2^2, f1*f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f1*f2*f3, f2^3 ] is hamiltonian connected.
          8. S = [ f1*f2, f2^2*f3^2 ] is hamiltonian connected.
          9. S = [ f1*f2, f1*f2^3*f3 ] is hamiltonian laceable
             with 3 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2^3*f3 ] is hamiltonian connected.
               2. T = [ f1*f2, f2^2, f1*f2^3*f3 ] is hamiltonian connected.
               3. T = [ f1*f2, f2^3, f1*f2^3*f3 ] is hamiltonian connected.
          10. S = [ f1*f2, f2^4*f3 ] is hamiltonian connected.

    G = SmallGroup(42,4) = C3 x D14
        This group has 7 irredundant generating sets.
            0 of them have valence 2.
        There are 7 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.
          4. S = [ f1, f1*f2*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f2*f3 ] is hamiltonian connected.
          5. S = [ f3, f1*f2 ] is hamiltonian connected.
          6. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f2, f1*f2, f1*f2*f3 ] is hamiltonian connected.

    G = SmallGroup(42,5) = D42
        This group has 5 irredundant generating sets.
            1 of them have valence 2.
        There are 33 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f2*f3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3, f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3, f3^2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f3, f3^3 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f3, f2 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f3, f2*f3 ] is hamiltonian connected.
          10. S = [ f1, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
          11. S = [ f1, f1*f2*f3, f2*f3^3 ] is hamiltonian connected.
          12. S = [ f1, f1*f2*f3, f2^2*f3 ] is hamiltonian connected.
          13. S = [ f1, f1*f2*f3, f2^2*f3^2 ] is hamiltonian connected.
          14. S = [ f1, f1*f2*f3, f2^2*f3^3 ] is hamiltonian connected.
          15. S = [ f1, f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2*f3, f1*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2*f3, f1*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2*f3, f1*f3^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2*f3, f1*f3^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2*f3, f1*f2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1, f1*f2*f3, f1*f2*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          25. S = [ f1, f1*f2*f3, f1*f2*f3^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          26. S = [ f1, f1*f2*f3, f1*f2*f3^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          27. S = [ f1, f1*f2*f3, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          28. S = [ f1, f1*f2*f3, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          29. S = [ f1, f1*f2*f3, f1*f2^2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          30. S = [ f1, f1*f2*f3, f1*f2^2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          31. S = [ f1, f1*f2*f3, f1*f2^2*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          32. S = [ f1, f1*f2*f3, f1*f2^2*f3^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          33. S = [ f1, f1*f2*f3, f1*f2^2*f3^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(42,6) = C42
        This group has 10 irredundant generating sets.
            1 of them have valence 2.
        There are 29 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f2, f1*f3 ] is hamiltonian connected.
          4. S = [ f3, f1*f2 ] is hamiltonian connected.
          5. S = [ f1*f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          6. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          7. S = [ f1*f3, f2*f3 ] is hamiltonian connected.
          8. S = [ f1*f3, f2^2*f3^2 ] is hamiltonian connected.
          9. S = [ f1*f3, f2*f3^4 ] is hamiltonian connected.
          10. S = [ f1*f2*f3, f3 ] is hamiltonian connected.
          11. S = [ f1*f2*f3, f3^2 ] is hamiltonian connected.
          12. S = [ f1*f2*f3, f3^3 ] is hamiltonian connected.
          13. S = [ f1*f2*f3, f2 ] is hamiltonian connected.
          14. S = [ f1*f2*f3, f2*f3 ] is hamiltonian connected.
          15. S = [ f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
          16. S = [ f1*f2*f3, f2*f3^3 ] is hamiltonian connected.
          17. S = [ f1*f2*f3, f2^2*f3 ] is hamiltonian connected.
          18. S = [ f1*f2*f3, f2^2*f3^2 ] is hamiltonian connected.
          19. S = [ f1*f2*f3, f2^2*f3^3 ] is hamiltonian connected.
          20. S = [ f1*f2*f3, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1*f2*f3, f1*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          25. S = [ f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          26. S = [ f1*f2*f3, f1*f2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          27. S = [ f1*f2*f3, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          28. S = [ f1*f2*f3, f1*f2^2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          29. S = [ f1*f2*f3, f1*f2^2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 43. There are 1 groups of this order.


    G = SmallGroup(43,1) = C43
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 20 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.
          8. S = [ f1, f1^9 ] is hamiltonian connected.
          9. S = [ f1, f1^10 ] is hamiltonian connected.
          10. S = [ f1, f1^11 ] is hamiltonian connected.
          11. S = [ f1, f1^12 ] is hamiltonian connected.
          12. S = [ f1, f1^13 ] is hamiltonian connected.
          13. S = [ f1, f1^14 ] is hamiltonian connected.
          14. S = [ f1, f1^15 ] is hamiltonian connected.
          15. S = [ f1, f1^16 ] is hamiltonian connected.
          16. S = [ f1, f1^17 ] is hamiltonian connected.
          17. S = [ f1, f1^18 ] is hamiltonian connected.
          18. S = [ f1, f1^19 ] is hamiltonian connected.
          19. S = [ f1, f1^20 ] is hamiltonian connected.
          20. S = [ f1, f1^21 ] is hamiltonian connected.


----------------

k = 44. There are 4 groups of this order.


    G = SmallGroup(44,1) = C11 : C4
        This group has 3 irredundant generating sets.
            0 of them have valence 2.
        There are 3 generating sets to consider.
          1. S = [ f1, f3 ] is hamiltonian connected.
          2. S = [ f1, f1*f3 ] is hamiltonian laceable
             with 1 nonbipartite extensions T:
               1. T = [ f1, f2, f1*f3 ] is hamiltonian connected.
          3. S = [ f1, f2*f3 ] is hamiltonian connected.

    G = SmallGroup(44,2) = C44
        This group has 3 irredundant generating sets.
            1 of them have valence 2.
        There are 23 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1*f2, f3 ] is hamiltonian connected.
          4. S = [ f1*f2, f2 ] is hamiltonian connected.
          5. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^2*f3 ] is hamiltonian connected.
          8. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          9. S = [ f1*f2, f2^3*f3 ] is hamiltonian connected.
          10. S = [ f1*f2, f2^4 ] is hamiltonian connected.
          11. S = [ f1*f2, f2^4*f3 ] is hamiltonian connected.
          12. S = [ f1*f2, f2^5 ] is hamiltonian connected.
          13. S = [ f1*f2, f2^5*f3 ] is hamiltonian connected.
          14. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1*f2, f1*f2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1*f2, f1*f2^2*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1*f2, f1*f2^3*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1*f2, f1*f2^4*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(44,3) = D44
        This group has 5 irredundant generating sets.
            1 of them have valence 2.
        There are 35 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          3. S = [ f1, f3, f1*f2 ] is hamiltonian connected.
          4. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 11 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3^3 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f3^4 ] is hamiltonian connected.
               8. T = [ f1, f2*f3, f1*f2*f3^3 ] is hamiltonian connected.
               9. T = [ f1, f2*f3, f3^5 ] is hamiltonian connected.
               10. T = [ f1, f2*f3, f1*f2*f3^4 ] is hamiltonian connected.
               11. T = [ f1, f2*f3, f1*f2*f3^5 ] is hamiltonian connected.
          5. S = [ f1, f1*f2*f3, f3 ] is hamiltonian connected.
          6. S = [ f1, f1*f2*f3, f3^2 ] is hamiltonian connected.
          7. S = [ f1, f1*f2*f3, f3^3 ] is hamiltonian connected.
          8. S = [ f1, f1*f2*f3, f3^4 ] is hamiltonian connected.
          9. S = [ f1, f1*f2*f3, f3^5 ] is hamiltonian connected.
          10. S = [ f1, f1*f2*f3, f2 ] is hamiltonian connected.
          11. S = [ f1, f1*f2*f3, f2*f3 ] is hamiltonian connected.
          12. S = [ f1, f1*f2*f3, f2*f3^2 ] is hamiltonian connected.
          13. S = [ f1, f1*f2*f3, f2*f3^3 ] is hamiltonian connected.
          14. S = [ f1, f1*f2*f3, f2*f3^4 ] is hamiltonian connected.
          15. S = [ f1, f1*f2*f3, f2*f3^5 ] is hamiltonian connected.
          16. S = [ f1, f1*f2*f3, f1*f3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2*f3, f1*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2*f3, f1*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2*f3, f1*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2*f3, f1*f3^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2*f3, f1*f3^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2*f3, f1*f3^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2*f3, f1*f3^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1, f1*f2*f3, f1*f3^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          25. S = [ f1, f1*f2*f3, f1*f3^10 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          26. S = [ f1, f1*f2*f3, f1*f2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          27. S = [ f1, f1*f2*f3, f1*f2*f3^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          28. S = [ f1, f1*f2*f3, f1*f2*f3^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          29. S = [ f1, f1*f2*f3, f1*f2*f3^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          30. S = [ f1, f1*f2*f3, f1*f2*f3^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          31. S = [ f1, f1*f2*f3, f1*f2*f3^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          32. S = [ f1, f1*f2*f3, f1*f2*f3^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          33. S = [ f1, f1*f2*f3, f1*f2*f3^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          34. S = [ f1, f1*f2*f3, f1*f2*f3^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          35. S = [ f1, f1*f2*f3, f1*f2*f3^10 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(44,4) = C22 x C2
        This group has 5 irredundant generating sets.
            0 of them have valence 2.
        There are 5 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian laceable
             with 9 nonbipartite extensions T:
               1. T = [ f1, f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1, f1*f2, f2*f3 ] is hamiltonian connected.
               3. T = [ f1, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1, f2*f3, f3^3 ] is hamiltonian connected.
               6. T = [ f1, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
               7. T = [ f1, f2*f3, f3^4 ] is hamiltonian connected.
               8. T = [ f1, f2*f3, f1*f2*f3^3 ] is hamiltonian connected.
               9. T = [ f1, f2*f3, f3^5 ] is hamiltonian connected.
          3. S = [ f1*f3, f2*f3 ] is hamiltonian laceable
             with 11 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f3 ] is hamiltonian connected.
               3. T = [ f1*f3, f2*f3, f3^2 ] is hamiltonian connected.
               4. T = [ f1*f3, f2*f3, f1*f2*f3 ] is hamiltonian connected.
               5. T = [ f1*f3, f2*f3, f3^3 ] is hamiltonian connected.
               6. T = [ f1*f3, f2*f3, f1*f2*f3^2 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3, f3^4 ] is hamiltonian connected.
               8. T = [ f1*f3, f2*f3, f1*f2*f3^3 ] is hamiltonian connected.
               9. T = [ f1*f3, f2*f3, f3^5 ] is hamiltonian connected.
               10. T = [ f1*f3, f2*f3, f1*f2*f3^4 ] is hamiltonian connected.
               11. T = [ f1*f3, f2*f3, f1*f2*f3^5 ] is hamiltonian connected.
          4. S = [ f1*f3, f2*f3^3 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3^3 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f3^3 ] is hamiltonian connected.
               3. T = [ f1*f3, f3^2, f2*f3^3 ] is hamiltonian connected.
               4. T = [ f1*f3, f1*f2*f3, f2*f3^3 ] is hamiltonian connected.
               5. T = [ f1*f3, f3^3, f2*f3^3 ] is hamiltonian connected.
               6. T = [ f1*f3, f1*f2*f3^2, f2*f3^3 ] is hamiltonian connected.
               7. T = [ f1*f3, f2*f3^3, f3^4 ] is hamiltonian connected.
               8. T = [ f1*f3, f2*f3^3, f1*f2*f3^3 ] is hamiltonian connected.
               9. T = [ f1*f3, f2*f3^3, f3^5 ] is hamiltonian connected.
               10. T = [ f1*f3, f2*f3^3, f1*f2*f3^5 ] is hamiltonian connected.
          5. S = [ f1*f3, f2*f3^5 ] is hamiltonian laceable
             with 10 nonbipartite extensions T:
               1. T = [ f3, f1*f3, f2*f3^5 ] is hamiltonian connected.
               2. T = [ f1*f2, f1*f3, f2*f3^5 ] is hamiltonian connected.
               3. T = [ f1*f3, f3^2, f2*f3^5 ] is hamiltonian connected.
               4. T = [ f1*f3, f1*f2*f3, f2*f3^5 ] is hamiltonian connected.
               5. T = [ f1*f3, f3^3, f2*f3^5 ] is hamiltonian connected.
               6. T = [ f1*f3, f1*f2*f3^2, f2*f3^5 ] is hamiltonian connected.
               7. T = [ f1*f3, f3^4, f2*f3^5 ] is hamiltonian connected.
               8. T = [ f1*f3, f3^5, f2*f3^5 ] is hamiltonian connected.
               9. T = [ f1*f3, f1*f2*f3^4, f2*f3^5 ] is hamiltonian connected.
               10. T = [ f1*f3, f2*f3^5, f1*f2*f3^5 ] is hamiltonian connected.


----------------

k = 45. There are 2 groups of this order.


    G = SmallGroup(45,1) = C45
        This group has 3 irredundant generating sets.
            1 of them have valence 2.
        There are 23 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1*f2, f3 ] is hamiltonian connected.
          4. S = [ f1*f2, f2 ] is hamiltonian connected.
          5. S = [ f1*f2, f2*f3 ] is hamiltonian connected.
          6. S = [ f1*f2, f2*f3^2 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          8. S = [ f1*f2, f2^2*f3 ] is hamiltonian connected.
          9. S = [ f1*f2, f2^3*f3 ] is hamiltonian connected.
          10. S = [ f1*f2, f1 ] is hamiltonian connected.
          11. S = [ f1*f2, f1*f3 ] is hamiltonian connected.
          12. S = [ f1*f2, f1*f2*f3 ] is hamiltonian connected.
          13. S = [ f1*f2, f1*f2*f3^2 ] is hamiltonian connected.
          14. S = [ f1*f2, f1*f2^2 ] is hamiltonian connected.
          15. S = [ f1*f2, f1*f2^2*f3 ] is hamiltonian connected.
          16. S = [ f1*f2, f1*f2^3 ] is hamiltonian connected.
          17. S = [ f1*f2, f1^2 ] is hamiltonian connected.
          18. S = [ f1*f2, f1^2*f2 ] is hamiltonian connected.
          19. S = [ f1*f2, f1^2*f2*f3 ] is hamiltonian connected.
          20. S = [ f1*f2, f1^2*f2*f3^2 ] is hamiltonian connected.
          21. S = [ f1*f2, f1^2*f2^2 ] is hamiltonian connected.
          22. S = [ f1*f2, f1^2*f2^2*f3 ] is hamiltonian connected.
          23. S = [ f1*f2, f1^2*f2^3 ] is hamiltonian connected.

    G = SmallGroup(45,2) = C15 x C3
        This group has 4 irredundant generating sets.
            0 of them have valence 2.
        There are 4 generating sets to consider.
          1. S = [ f1, f2, f3 ] is hamiltonian connected.
          2. S = [ f1, f2*f3 ] is hamiltonian connected.
          3. S = [ f1*f3, f2*f3 ] is hamiltonian connected.
          4. S = [ f1*f3, f2^2*f3^2 ] is hamiltonian connected.


----------------

k = 46. There are 2 groups of this order.


    G = SmallGroup(46,1) = D46
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 33 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1, f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1, f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1, f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1, f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1, f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1, f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1, f1*f2, f2^7 ] is hamiltonian connected.
          9. S = [ f1, f1*f2, f2^8 ] is hamiltonian connected.
          10. S = [ f1, f1*f2, f2^9 ] is hamiltonian connected.
          11. S = [ f1, f1*f2, f2^10 ] is hamiltonian connected.
          12. S = [ f1, f1*f2, f2^11 ] is hamiltonian connected.
          13. S = [ f1, f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1, f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1, f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1, f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1, f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1, f1*f2, f1*f2^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1, f1*f2, f1*f2^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1, f1*f2, f1*f2^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1, f1*f2, f1*f2^10 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1, f1*f2, f1*f2^11 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1, f1*f2, f1*f2^12 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          24. S = [ f1, f1*f2, f1*f2^13 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          25. S = [ f1, f1*f2, f1*f2^14 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          26. S = [ f1, f1*f2, f1*f2^15 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          27. S = [ f1, f1*f2, f1*f2^16 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          28. S = [ f1, f1*f2, f1*f2^17 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          29. S = [ f1, f1*f2, f1*f2^18 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          30. S = [ f1, f1*f2, f1*f2^19 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          31. S = [ f1, f1*f2, f1*f2^20 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          32. S = [ f1, f1*f2, f1*f2^21 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          33. S = [ f1, f1*f2, f1*f2^22 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:

    G = SmallGroup(46,2) = C46
        This group has 2 irredundant generating sets.
            1 of them have valence 2.
        There are 23 generating sets to consider.
          1. S = [ f1, f2 ] is hamiltonian connected.
          2. S = [ f1*f2, f2 ] is hamiltonian connected.
          3. S = [ f1*f2, f2^2 ] is hamiltonian connected.
          4. S = [ f1*f2, f2^3 ] is hamiltonian connected.
          5. S = [ f1*f2, f2^4 ] is hamiltonian connected.
          6. S = [ f1*f2, f2^5 ] is hamiltonian connected.
          7. S = [ f1*f2, f2^6 ] is hamiltonian connected.
          8. S = [ f1*f2, f2^7 ] is hamiltonian connected.
          9. S = [ f1*f2, f2^8 ] is hamiltonian connected.
          10. S = [ f1*f2, f2^9 ] is hamiltonian connected.
          11. S = [ f1*f2, f2^10 ] is hamiltonian connected.
          12. S = [ f1*f2, f2^11 ] is hamiltonian connected.
          13. S = [ f1*f2, f1 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          14. S = [ f1*f2, f1*f2^2 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          15. S = [ f1*f2, f1*f2^3 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          16. S = [ f1*f2, f1*f2^4 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          17. S = [ f1*f2, f1*f2^5 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          18. S = [ f1*f2, f1*f2^6 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          19. S = [ f1*f2, f1*f2^7 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          20. S = [ f1*f2, f1*f2^8 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          21. S = [ f1*f2, f1*f2^9 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          22. S = [ f1*f2, f1*f2^10 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:
          23. S = [ f1*f2, f1*f2^11 ] is hamiltonian laceable
             with 0 nonbipartite extensions T:


----------------

k = 47. There are 1 groups of this order.


    G = SmallGroup(47,1) = C47
        This group has 1 irredundant generating sets.
            1 of them have valence 2.
        There are 22 generating sets to consider.
          1. S = [ f1, f1^2 ] is hamiltonian connected.
          2. S = [ f1, f1^3 ] is hamiltonian connected.
          3. S = [ f1, f1^4 ] is hamiltonian connected.
          4. S = [ f1, f1^5 ] is hamiltonian connected.
          5. S = [ f1, f1^6 ] is hamiltonian connected.
          6. S = [ f1, f1^7 ] is hamiltonian connected.
          7. S = [ f1, f1^8 ] is hamiltonian connected.
          8. S = [ f1, f1^9 ] is hamiltonian connected.
          9. S = [ f1, f1^10 ] is hamiltonian connected.
          10. S = [ f1, f1^11 ] is hamiltonian connected.
          11. S = [ f1, f1^12 ] is hamiltonian connected.
          12. S = [ f1, f1^13 ] is hamiltonian connected.
          13. S = [ f1, f1^14 ] is hamiltonian connected.
          14. S = [ f1, f1^15 ] is hamiltonian connected.
          15. S = [ f1, f1^16 ] is hamiltonian connected.
          16. S = [ f1, f1^17 ] is hamiltonian connected.
          17. S = [ f1, f1^18 ] is hamiltonian connected.
          18. S = [ f1, f1^19 ] is hamiltonian connected.
          19. S = [ f1, f1^20 ] is hamiltonian connected.
          20. S = [ f1, f1^21 ] is hamiltonian connected.
          21. S = [ f1, f1^22 ] is hamiltonian connected.
          22. S = [ f1, f1^23 ] is hamiltonian connected.


Success: all of the Cayley graphs are hamiltonian connected or hamiltonian laceable
gap> 


==> anc/gap_output/2-7_1_-SylowSubgroupNotZp-output.txt <==
 ┌───────┐   GAP 4.8.9, 18-Dec-2017, build of 2018-01-02 16:18:42 (MST)
 │  GAP  │   https://www.gap-system.org
 └───────┘   Architecture: x86_64-pc-linux-gnu-gcc-default64
 Libs used:  gmp, readline
 Loading the library and packages ...
 Components: trans 1.0, prim 2.1, small* 1.0, id* 1.0
 Packages:   AClib 1.2, Alnuth 3.1.0, AtlasRep 1.5.1, AutPGrp 1.8, Browse 1.8.7, CRISP 1.4.4, Cryst 4.1.12, 
             CrystCat 1.1.6, CTblLib 1.2.2, FactInt 1.6.0, FGA 1.3.1, GAPDoc 1.6.1, IO 4.5.0, IRREDSOL 1.4, 
             LAGUNA 3.8.0, Polenta 1.3.8, Polycyclic 2.11, RadiRoot 2.7, ResClasses 4.7.0, Sophus 1.23, SpinSym 1.5, 
             TomLib 1.2.6, utils 0.49
 Try '??help' for help. See also '?copyright', '?cite' and '?authors'
gap> Read("SylowSubgroupNotZp.gap");
───────────────────────────────────────────────────────────────────────────────────────────────────────────────────
Loading  GRAPE 4.7 (GRaph Algorithms using PErmutation groups)
by Leonard H. Soicher (http://www.maths.qmul.ac.uk/~leonard/).
Homepage: http://www.maths.qmul.ac.uk/~leonard/grape/
───────────────────────────────────────────────────────────────────────────────────────────────────────────────────

k = 1: The largest prime divisor of k is 1.
    There are 1 groups of order 1 x 1 = 1.

        1. SmallGroup(1,1) = 1 is abelian

k = 2: The largest prime divisor of k is 2.
    There are 2 groups of order 2 x 2 = 4.

        1. SmallGroup(4,1) = C4 is abelian

        2. SmallGroup(4,2) = C2 x C2 is abelian

k = 3: The largest prime divisor of k is 3.
    There are 2 groups of order 3 x 3 = 9.

        1. SmallGroup(9,1) = C9 is abelian

        2. SmallGroup(9,2) = C3 x C3 is abelian

k = 4: The largest prime divisor of k is 2.
    There are 5 groups of order 4 x 2 = 8.

        1. SmallGroup(8,1) = C8 is abelian

        2. SmallGroup(8,2) = C4 x C2 is abelian

        3. SmallGroup(8,3) = D8 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        4. SmallGroup(8,4) = Q8 has 1 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle

        5. SmallGroup(8,5) = C2 x C2 x C2 is abelian

k = 5: The largest prime divisor of k is 5.
    There are 2 groups of order 5 x 5 = 25.

        1. SmallGroup(25,1) = C25 is abelian

        2. SmallGroup(25,2) = C5 x C5 is abelian

k = 6: The largest prime divisor of k is 3.
    There are 5 groups of order 6 x 3 = 18.

        1. SmallGroup(18,1) = D18 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(18,2) = C18 is abelian

        3. SmallGroup(18,3) = C3 x S3 has 7 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(18,4) = (C3 x C3) : C2 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(18,5) = C6 x C3 is abelian

k = 7: The largest prime divisor of k is 7.
    There are 2 groups of order 7 x 7 = 49.

        1. SmallGroup(49,1) = C49 is abelian

        2. SmallGroup(49,2) = C7 x C7 is abelian

k = 8: The largest prime divisor of k is 2.
    There are 14 groups of order 8 x 2 = 16.

        1. SmallGroup(16,1) = C16 is abelian

        2. SmallGroup(16,2) = C4 x C4 is abelian

        3. SmallGroup(16,3) = (C4 x C2) : C2 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        4. SmallGroup(16,4) = C4 : C4 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        5. SmallGroup(16,5) = C8 x C2 is abelian

        6. SmallGroup(16,6) = C8 : C2 has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        7. SmallGroup(16,7) = D16 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        8. SmallGroup(16,8) = QD16 has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f1*f2 ]: LKH found a hamiltonian cycle

        9. SmallGroup(16,9) = Q16 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        10. SmallGroup(16,10) = C4 x C2 x C2 is abelian

        11. SmallGroup(16,11) = C2 x D8 has 6 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        12. SmallGroup(16,12) = C2 x Q8 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        13. SmallGroup(16,13) = (C4 x C2) : C2 has 7 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f3, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        14. SmallGroup(16,14) = C2 x C2 x C2 x C2 is abelian

k = 9: The largest prime divisor of k is 3.
    There are 5 groups of order 9 x 3 = 27.

        1. SmallGroup(27,1) = C27 is abelian

        2. SmallGroup(27,2) = C9 x C3 is abelian

        3. SmallGroup(27,3) = (C3 x C3) : C3 has 1 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle

        4. SmallGroup(27,4) = C9 : C3 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        5. SmallGroup(27,5) = C3 x C3 x C3 is abelian

k = 10: The largest prime divisor of k is 5.
    There are 5 groups of order 10 x 5 = 50.

        1. SmallGroup(50,1) = D50 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(50,2) = C50 is abelian

        3. SmallGroup(50,3) = C5 x D10 has 9 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(50,4) = (C5 x C5) : C2 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(50,5) = C10 x C5 is abelian

k = 11: The largest prime divisor of k is 11.
    There are 2 groups of order 11 x 11 = 121.

        1. SmallGroup(121,1) = C121 is abelian

        2. SmallGroup(121,2) = C11 x C11 is abelian

k = 12: The largest prime divisor of k is 3.
    There are 14 groups of order 12 x 3 = 36.

        1. SmallGroup(36,1) = C9 : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        2. SmallGroup(36,2) = C36 is abelian

        3. SmallGroup(36,3) = (C2 x C2) : C9 has 4 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1^2*f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(36,4) = D36 has 8 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(36,5) = C18 x C2 is abelian

        6. SmallGroup(36,6) = C3 x (C3 : C4) has 15 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f2^2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle

        7. SmallGroup(36,7) = (C3 x C3) : C4 has 6 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle

        8. SmallGroup(36,8) = C12 x C3 is abelian

        9. SmallGroup(36,9) = (C3 x C3) : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        10. SmallGroup(36,10) = S3 x S3 has 22 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            19. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle

        11. SmallGroup(36,11) = C3 x A4 has 5 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        12. SmallGroup(36,12) = C6 x S3 has 32 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            26. S = [ f4, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f3, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        13. SmallGroup(36,13) = C2 x ((C3 x C3) : C2) has 10 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        14. SmallGroup(36,14) = C6 x C6 is abelian

k = 13: The largest prime divisor of k is 13.
    There are 2 groups of order 13 x 13 = 169.

        1. SmallGroup(169,1) = C169 is abelian

        2. SmallGroup(169,2) = C13 x C13 is abelian

k = 14: The largest prime divisor of k is 7.
    There are 5 groups of order 14 x 7 = 98.

        1. SmallGroup(98,1) = D98 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(98,2) = C98 is abelian

        3. SmallGroup(98,3) = C7 x D14 has 10 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2^3*f3^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(98,4) = (C7 x C7) : C2 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(98,5) = C14 x C7 is abelian

k = 15: The largest prime divisor of k is 5.
    There are 3 groups of order 15 x 5 = 75.

        1. SmallGroup(75,1) = C75 is abelian

        2. SmallGroup(75,2) = (C5 x C5) : C3 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        3. SmallGroup(75,3) = C15 x C5 is abelian

k = 16: The largest prime divisor of k is 2.
    There are 51 groups of order 16 x 2 = 32.

        1. SmallGroup(32,1) = C32 is abelian

        2. SmallGroup(32,2) = (C4 x C2) : C4 has 1 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle

        3. SmallGroup(32,3) = C8 x C4 is abelian

        4. SmallGroup(32,4) = C8 : C4 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        5. SmallGroup(32,5) = (C8 x C2) : C2 has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle

        6. SmallGroup(32,6) = ((C4 x C2) : C2) : C2 has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle

        7. SmallGroup(32,7) = (C8 : C2) : C2 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        8. SmallGroup(32,8) = C2 . ((C4 x C2) : C2) = (C2 x C2) . (C4 x C2) has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        9. SmallGroup(32,9) = (C8 x C2) : C2 has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f1*f2 ]: LKH found a hamiltonian cycle

        10. SmallGroup(32,10) = Q8 : C4 has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f1*f2 ]: LKH found a hamiltonian cycle

        11. SmallGroup(32,11) = (C4 x C4) : C2 has 5 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f2, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle

        12. SmallGroup(32,12) = C4 : C8 has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle

        13. SmallGroup(32,13) = C8 : C4 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        14. SmallGroup(32,14) = C8 : C4 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        15. SmallGroup(32,15) = C4 . D8 = C4 . (C4 x C2) has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle

        16. SmallGroup(32,16) = C16 x C2 is abelian

        17. SmallGroup(32,17) = C16 : C2 has 5 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle

        18. SmallGroup(32,18) = D32 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        19. SmallGroup(32,19) = QD32 has 3 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f1*f2 ]: LKH found a hamiltonian cycle

        20. SmallGroup(32,20) = Q32 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        21. SmallGroup(32,21) = C4 x C4 x C2 is abelian

        22. SmallGroup(32,22) = C2 x ((C4 x C2) : C2) has 6 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        23. SmallGroup(32,23) = C2 x (C4 : C4) has 6 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        24. SmallGroup(32,24) = (C4 x C4) : C2 has 10 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle

        25. SmallGroup(32,25) = C4 x D8 has 16 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f3, f1*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        26. SmallGroup(32,26) = C4 x Q8 has 7 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f3, f1*f3 ]: LKH found a hamiltonian cycle

        27. SmallGroup(32,27) = (C2 x C2 x C2 x C2) : C2 has 7 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f2, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle

        28. SmallGroup(32,28) = (C4 x C2 x C2) : C2 has 16 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f3, f1*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f3, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f3, f2*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle

        29. SmallGroup(32,29) = (C2 x Q8) : C2 has 16 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f3, f1*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f3, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f3, f2*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle

        30. SmallGroup(32,30) = (C4 x C2 x C2) : C2 has 16 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f3, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f3, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle

        31. SmallGroup(32,31) = (C4 x C4) : C2 has 10 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle

        32. SmallGroup(32,32) = (C2 x C2) . (C2 x C2 x C2) has 8 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle

        33. SmallGroup(32,33) = (C4 x C4) : C2 has 10 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f3, f1*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle

        34. SmallGroup(32,34) = (C4 x C4) : C2 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        35. SmallGroup(32,35) = C4 : Q8 has 6 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        36. SmallGroup(32,36) = C8 x C2 x C2 is abelian

        37. SmallGroup(32,37) = C2 x (C8 : C2) has 14 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle

        38. SmallGroup(32,38) = (C8 x C2) : C2 has 16 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle

        39. SmallGroup(32,39) = C2 x D16 has 10 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle

        40. SmallGroup(32,40) = C2 x QD16 has 17 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle

        41. SmallGroup(32,41) = C2 x Q16 has 10 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle

        42. SmallGroup(32,42) = (C8 x C2) : C2 has 27 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f3, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f3, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f3, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f3, f2*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f3, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle

        43. SmallGroup(32,43) = (C2 x D8) : C2 has 27 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f3, f1*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            25. S = [ f3, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle

        44. SmallGroup(32,44) = (C2 x Q8) : C2 has 27 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f3, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f3, f1*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            25. S = [ f3, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle

        45. SmallGroup(32,45) = C4 x C2 x C2 x C2 is abelian

        46. SmallGroup(32,46) = C2 x C2 x D8 has 13 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        47. SmallGroup(32,47) = C2 x C2 x Q8 has 6 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        48. SmallGroup(32,48) = C2 x ((C4 x C2) : C2) has 33 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f3, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3, f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f3, f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            31. S = [ f3, f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f3, f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f3, f1*f2, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle

        49. SmallGroup(32,49) = (C2 x D8) : C2 has 19 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f4, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f1*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f1*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f1*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f4, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle

        50. SmallGroup(32,50) = (C2 x Q8) : C2 has 14 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f4, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f4, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f3, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f3, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f3, f1*f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle

        51. SmallGroup(32,51) = C2 x C2 x C2 x C2 x C2 is abelian

k = 17: The largest prime divisor of k is 17.
    There are 2 groups of order 17 x 17 = 289.

        1. SmallGroup(289,1) = C289 is abelian

        2. SmallGroup(289,2) = C17 x C17 is abelian

k = 18: The largest prime divisor of k is 3.
    There are 15 groups of order 18 x 3 = 54.

        1. SmallGroup(54,1) = D54 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(54,2) = C54 is abelian

        3. SmallGroup(54,3) = C3 x D18 has 9 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(54,4) = C9 x S3 has 18 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle

        5. SmallGroup(54,5) = ((C3 x C3) : C3) : C2 has 9 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f2^2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        6. SmallGroup(54,6) = (C9 : C3) : C2 has 9 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f2^2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        7. SmallGroup(54,7) = (C9 x C3) : C2 has 7 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f1*f2^2*f3 ]: LKH found a hamiltonian cycle

        8. SmallGroup(54,8) = ((C3 x C3) : C3) : C2 has 17 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f2*f3, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f4, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        9. SmallGroup(54,9) = C18 x C3 is abelian

        10. SmallGroup(54,10) = C2 x ((C3 x C3) : C3) has 4 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        11. SmallGroup(54,11) = C2 x (C9 : C3) has 9 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        12. SmallGroup(54,12) = C3 x C3 x S3 has 12 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle

        13. SmallGroup(54,13) = C3 x ((C3 x C3) : C2) has 16 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        14. SmallGroup(54,14) = (C3 x C3 x C3) : C2 has 4 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle

        15. SmallGroup(54,15) = C6 x C3 x C3 is abelian

k = 19: The largest prime divisor of k is 19.
    There are 2 groups of order 19 x 19 = 361.

        1. SmallGroup(361,1) = C361 is abelian

        2. SmallGroup(361,2) = C19 x C19 is abelian

k = 20: The largest prime divisor of k is 5.
    There are 16 groups of order 20 x 5 = 100.

        1. SmallGroup(100,1) = C25 : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        2. SmallGroup(100,2) = C100 is abelian

        3. SmallGroup(100,3) = C25 : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(100,4) = D100 has 11 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4^3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3, f2*f4^3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(100,5) = C50 x C2 is abelian

        6. SmallGroup(100,6) = C5 x (C5 : C4) has 18 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f2^3*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2^4*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f2^3*f3*f4^3 ]: LKH found a hamiltonian cycle

        7. SmallGroup(100,7) = (C5 x C5) : C4 has 6 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle

        8. SmallGroup(100,8) = C20 x C5 is abelian

        9. SmallGroup(100,9) = C5 x (C5 : C4) has 17 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f2^3*f3*f4^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f2^4*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f2^3*f3*f4 ]: LKH found a hamiltonian cycle

        10. SmallGroup(100,10) = (C5 x C5) : C4 has 10 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle

        11. SmallGroup(100,11) = (C5 x C5) : C4 has 6 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle

        12. SmallGroup(100,12) = (C5 x C5) : C4 has 7 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle

        13. SmallGroup(100,13) = D10 x D10 has 27 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3^2*f4^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f4, f1*f2*f3*f4^4 ]: LKH found a hamiltonian cycle
            23. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle

        14. SmallGroup(100,14) = C10 x D10 has 50 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3*f4, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3^2*f4^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            30. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            33. S = [ f4, f1*f3, f2*f3^3 ]: LKH found a hamiltonian cycle
            34. S = [ f4, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            35. S = [ f4, f1*f3, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f3, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f3, f2*f3^3, f3*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f3, f2*f3^3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f3, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f3, f2*f3^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f3, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f3, f3*f4, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f3, f3^2*f4^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f3, f2*f3^3*f4^3 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle

        15. SmallGroup(100,15) = C2 x ((C5 x C5) : C2) has 10 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        16. SmallGroup(100,16) = C10 x C10 is abelian

k = 21: The largest prime divisor of k is 7.
    There are 6 groups of order 21 x 7 = 147.

        1. SmallGroup(147,1) = C49 : C3 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(147,2) = C147 is abelian

        3. SmallGroup(147,3) = C7 x (C7 : C3) has 12 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2^3*f3^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f1^2*f2^2*f3^3 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f1*f2^4*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f1^2*f2*f3^3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(147,4) = (C7 x C7) : C3 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(147,5) = (C7 x C7) : C3 has 4 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        6. SmallGroup(147,6) = C21 x C7 is abelian

k = 22: The largest prime divisor of k is 11.
    There are 5 groups of order 22 x 11 = 242.

        1. SmallGroup(242,1) = D242 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(242,2) = C242 is abelian

        3. SmallGroup(242,3) = C11 x D22 has 13 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2^3*f3^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f2^4*f3^4 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f2^5*f3^5 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1*f2^5*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(242,4) = (C11 x C11) : C2 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(242,5) = C22 x C11 is abelian

k = 23: The largest prime divisor of k is 23.
    There are 2 groups of order 23 x 23 = 529.

        1. SmallGroup(529,1) = C529 is abelian

        2. SmallGroup(529,2) = C23 x C23 is abelian

k = 24: The largest prime divisor of k is 3.
    There are 50 groups of order 24 x 3 = 72.

        1. SmallGroup(72,1) = C9 : C8 has 5 generating sets.
            1. S = [ f1, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle

        2. SmallGroup(72,2) = C72 is abelian

        3. SmallGroup(72,3) = Q8 : C9 has 13 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1^2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2^2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1^2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1^2*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f3, f1*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f5, f2^2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f5, f1^2*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle

        4. SmallGroup(72,4) = C9 : Q8 has 12 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        5. SmallGroup(72,5) = C4 x D18 has 21 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f4, f1*f2 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f2*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle

        6. SmallGroup(72,6) = D72 has 14 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        7. SmallGroup(72,7) = C2 x (C9 : C4) has 12 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        8. SmallGroup(72,8) = (C18 x C2) : C2 has 21 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f4, f1*f2 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f2*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle

        9. SmallGroup(72,9) = C36 x C2 is abelian

        10. SmallGroup(72,10) = C9 x D8 has 25 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f1*f2, f1*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f1*f5, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f3, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f3, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f3, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f5, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f5, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle

        11. SmallGroup(72,11) = C9 x Q8 has 10 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f3, f1*f5, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f3, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f5, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle

        12. SmallGroup(72,12) = C3 x (C3 : C8) has 31 generating sets.
            1. S = [ f1, f2, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f5, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3*f5, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3*f5, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2^2*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f5, f1*f2 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f1*f2^2*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f1*f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f2^2*f3*f5^2 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle

        13. SmallGroup(72,13) = (C3 x C3) : C8 has 14 generating sets.
            1. S = [ f1, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle

        14. SmallGroup(72,14) = C24 x C3 is abelian

        15. SmallGroup(72,15) = ((C2 x C2) : C9) : C2 has 17 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f2*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2^2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2^2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f2^2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle

        16. SmallGroup(72,16) = C2 x ((C2 x C2) : C9) has 19 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f2*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2^2*f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f1*f3, f2^2*f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f2^2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f2^2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle

        17. SmallGroup(72,17) = C2 x C2 x D18 has 27 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f3*f4^2*f5^2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4^2*f5^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2*f4, f1*f3*f4^2 ]: LKH found a hamiltonian cycle

        18. SmallGroup(72,18) = C18 x C2 x C2 is abelian

        19. SmallGroup(72,19) = (C3 x C3) : C8 has 5 generating sets.
            1. S = [ f1, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle

        20. SmallGroup(72,20) = (C3 : C4) x S3 has 74 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            42. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            43. S = [ f2, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f2, f5, f1*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f2*f4, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f5, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f2, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        21. SmallGroup(72,21) = (C3 x (C3 : C4)) : C2 has 43 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f5, f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            38. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        22. SmallGroup(72,22) = (C6 x S3) : C2 has 44 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            39. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        23. SmallGroup(72,23) = (C6 x S3) : C2 has 84 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f5, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f2, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f5, f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f4, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f5, f1*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f2, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            68. S = [ f2, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f2, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f2, f1*f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f2, f1*f2*f4, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f1*f2*f4, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f1*f2*f4, f1*f2*f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f5, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f2, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        24. SmallGroup(72,24) = (C3 x C3) : Q8 has 38 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f5, f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            33. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        25. SmallGroup(72,25) = C3 x SL(2,3) has 18 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1^2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f5, f1^2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1^2*f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f1*f5, f1^2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f3, f1*f5, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f5, f2*f5, f1^2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f5, f1^2*f2*f3 ]: LKH found a hamiltonian cycle

        26. SmallGroup(72,26) = C3 x (C3 : Q8) has 57 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            40. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f2, f1*f3, f1*f3^2*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            46. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f3, f2*f3, f1*f3^2*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle

        27. SmallGroup(72,27) = C12 x S3 has 104 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f2, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f3, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f2*f3, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f3, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            69. S = [ f5, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            70. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            71. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            72. S = [ f5, f2*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f2, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f2, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f2, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f2, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f2, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f2, f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f2, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f3, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f2*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            99. S = [ f2*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            100. S = [ f2*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f2*f3, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            102. S = [ f2*f3, f1*f2*f3, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            104. S = [ f1*f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle

        28. SmallGroup(72,28) = C3 x D24 has 63 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            46. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f1*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            52. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f3, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle

        29. SmallGroup(72,29) = C6 x (C3 : C4) has 58 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            41. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f2, f1*f3, f1*f3^2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            47. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f3, f2*f3, f1*f3^2*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle

        30. SmallGroup(72,30) = C3 x ((C6 x C2) : C2) has 106 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f3, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f2*f3, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f3, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            70. S = [ f5, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            71. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            72. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            73. S = [ f5, f2*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f2, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f2, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f2, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f2, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f2, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f2, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f2, f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f2, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f3, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f2*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            101. S = [ f2*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            102. S = [ f2*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f2*f3, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f2*f3, f1*f2*f3, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            106. S = [ f1*f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle

        31. SmallGroup(72,31) = (C3 x C3) : Q8 has 17 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle

        32. SmallGroup(72,32) = C4 x ((C3 x C3) : C2) has 33 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f2, f1*f2, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle

        33. SmallGroup(72,33) = (C12 x C3) : C2 has 22 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle

        34. SmallGroup(72,34) = C2 x ((C3 x C3) : C4) has 18 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle

        35. SmallGroup(72,35) = (C6 x C6) : C2 has 35 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f2, f1*f2, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        36. SmallGroup(72,36) = C12 x C6 is abelian

        37. SmallGroup(72,37) = C3 x C3 x D8 has 23 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f3, f1*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        38. SmallGroup(72,38) = C3 x C3 x Q8 has 9 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f3, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle

        39. SmallGroup(72,39) = (C3 x C3) : C8 has 5 generating sets.
            1. S = [ f1, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2*f4^2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle

        40. SmallGroup(72,40) = (S3 x S3) : C2 has 18 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f5, f1*f2 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f5, f2*f4 ]: LKH found a hamiltonian cycle

        41. SmallGroup(72,41) = (C3 x C3) : Q8 has 3 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle

        42. SmallGroup(72,42) = C3 x S4 has 78 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f3*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f1*f3^2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f4, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f4, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f4, f1*f3^2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f3, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f2, f1*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            47. S = [ f3, f4, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            48. S = [ f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f3, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f3, f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f3, f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f3, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f3, f1*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            58. S = [ f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            59. S = [ f4, f1*f2, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            60. S = [ f4, f2*f3, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f2, f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f2, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f2, f2*f3, f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f2, f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f2, f2*f4, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f2, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f2, f1*f2*f3, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f4, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f4, f2*f4, f1*f3^2*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            76. S = [ f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            77. S = [ f2*f3, f1*f2^2*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        43. SmallGroup(72,43) = (C3 x A4) : C2 has 64 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f2*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f1*f2^2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f3, f4, f1*f2^2 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3, f1*f2, f1*f2^2*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f4, f1*f2, f1*f2^2*f3 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f4, f1*f3, f1*f2^2 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f4, f1*f2^2, f1*f2^2*f3 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2, f1*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f2, f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2, f1*f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2, f1*f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f4, f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f3*f4, f1*f2^2*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f2*f4, f1*f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f4, f3*f4 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f1*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f3, f1*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f4, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f4, f3*f4, f1*f2^2*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f4, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f4, f1*f2*f4, f1*f2^2*f3*f5 ]: LKH found a hamiltonian cycle

        44. SmallGroup(72,44) = A4 x S3 has 33 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f5, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f5, f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            25. S = [ f3, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f3, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            28. S = [ f5, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle

        45. SmallGroup(72,45) = C2 x ((C3 x C3) : C4) has 10 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle

        46. SmallGroup(72,46) = C2 x S3 x S3 has 154 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f5, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f4, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f4, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2, f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2, f1*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2, f1*f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2, f1*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2, f1*f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f3, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f4, f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f4, f5, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f4, f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f4, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f4, f1*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f4, f2*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f4, f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f4, f1*f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f4, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f4, f1*f2*f5, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f5, f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f5, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f5, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f1, f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1, f1*f2, f1*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            73. S = [ f1, f1*f2, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            74. S = [ f1, f1*f2, f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1, f1*f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            76. S = [ f1, f1*f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            77. S = [ f1, f1*f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1, f1*f2, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1, f1*f2, f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            80. S = [ f1, f1*f2, f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1, f1*f2, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1, f1*f2, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1, f1*f2, f1*f3*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            85. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1, f1*f2, f1*f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1, f1*f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1, f1*f2, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1, f1*f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f1, f1*f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1, f1*f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1, f1*f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1, f1*f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            95. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            96. S = [ f1, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1, f2*f5, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f1, f2*f5, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f1, f2*f5, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1, f2*f5, f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            102. S = [ f1, f2*f5, f1*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f1, f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f1, f2*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1, f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            108. S = [ f1, f3*f5, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            110. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            111. S = [ f1, f4*f5, f1*f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            112. S = [ f1, f4*f5, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            113. S = [ f1, f4*f5, f1*f2*f5, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            114. S = [ f1, f1*f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            115. S = [ f1, f1*f2*f5, f1*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            116. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            117. S = [ f1, f1*f2*f5, f1*f2*f4*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            118. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            119. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            120. S = [ f1, f1*f2*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            121. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            122. S = [ f3, f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            123. S = [ f3, f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            124. S = [ f3, f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            125. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            126. S = [ f4, f1*f2, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            127. S = [ f4, f1*f2, f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            128. S = [ f4, f1*f2, f2*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            129. S = [ f4, f1*f2, f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            130. S = [ f1*f2, f1*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            131. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            132. S = [ f1*f2, f1*f4, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            133. S = [ f1*f2, f1*f4, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            134. S = [ f1*f2, f1*f4, f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            135. S = [ f1*f2, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            136. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            137. S = [ f1*f2, f1*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            138. S = [ f1*f2, f1*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            139. S = [ f1*f2, f1*f4, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            140. S = [ f1*f2, f1*f4, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            141. S = [ f1*f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            142. S = [ f1*f2, f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            143. S = [ f1*f2, f1*f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            144. S = [ f1*f2, f1*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            145. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            146. S = [ f1*f2, f1*f4*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            147. S = [ f1*f2, f1*f4*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            148. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            149. S = [ f1*f2, f1*f4*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            150. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            151. S = [ f1*f4, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            152. S = [ f1*f4, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            153. S = [ f1*f4, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            154. S = [ f1*f4, f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle

        47. SmallGroup(72,47) = C6 x A4 has 34 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f2*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f4, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f1*f4, f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            25. S = [ f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            28. S = [ f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f1*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        48. SmallGroup(72,48) = C2 x C6 x S3 has 97 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f5, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f4, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f5, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f5, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f5, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f4, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f2*f4, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f2*f5, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f4*f5, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f4*f5, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f1*f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f1*f2*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f2*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f2*f4*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f2*f4*f5, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f1*f2*f4*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f1*f2*f4*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f3, f5, f1*f4 ]: LKH found a hamiltonian cycle
            68. S = [ f2, f3, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f2, f3, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f2, f5, f1*f4, f3*f4 ]: LKH found a hamiltonian cycle
            71. S = [ f2, f5, f1*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f1*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f1*f4, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f2, f1*f4, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            76. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f2, f1*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f5, f1*f4, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f5, f1*f4, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            80. S = [ f5, f1*f4, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f4, f2*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f4, f2*f4, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f4, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f4, f2*f4, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f4, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f4, f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f4, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f4, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f4, f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f4, f4*f5, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f4, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f4, f1*f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f4, f2*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f4, f2*f4*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f4, f2*f4*f5, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f4, f1*f2*f4*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle

        49. SmallGroup(72,49) = C2 x C2 x ((C3 x C3) : C2) has 22 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f5, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle

        50. SmallGroup(72,50) = C6 x C6 x C2 is abelian

k = 25: The largest prime divisor of k is 5.
    There are 5 groups of order 25 x 5 = 125.

        1. SmallGroup(125,1) = C125 is abelian

        2. SmallGroup(125,2) = C25 x C5 is abelian

        3. SmallGroup(125,3) = (C5 x C5) : C5 has 1 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle

        4. SmallGroup(125,4) = C25 : C5 has 5 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2^2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1^2*f2^2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1^2, f1^2*f2^2*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(125,5) = C5 x C5 x C5 is abelian

k = 26: The largest prime divisor of k is 13.
    There are 5 groups of order 26 x 13 = 338.

        1. SmallGroup(338,1) = D338 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(338,2) = C338 is abelian

        3. SmallGroup(338,3) = C13 x D26 has 15 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2^3*f3^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f2^4*f3^4 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f2^5*f3^5 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2^6*f3^6 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f2^5*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f2^7*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(338,4) = (C13 x C13) : C2 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(338,5) = C26 x C13 is abelian

k = 27: The largest prime divisor of k is 3.
    There are 15 groups of order 27 x 3 = 81.

        1. SmallGroup(81,1) = C81 is abelian

        2. SmallGroup(81,2) = C9 x C9 is abelian

        3. SmallGroup(81,3) = (C9 x C3) : C3 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        4. SmallGroup(81,4) = C9 : C9 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        5. SmallGroup(81,5) = C27 x C3 is abelian

        6. SmallGroup(81,6) = C27 : C3 has 4 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1^2*f2^2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        7. SmallGroup(81,7) = (C3 x C3 x C3) : C3 has 4 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1*f2, f1^2*f2 ]: LKH found a hamiltonian cycle

        8. SmallGroup(81,8) = (C9 x C3) : C3 has 4 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1*f2, f1^2*f2 ]: LKH found a hamiltonian cycle

        9. SmallGroup(81,9) = (C9 x C3) : C3 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        10. SmallGroup(81,10) = C3 . ((C3 x C3) : C3) = (C3 x C3) . (C3 x C3) has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        11. SmallGroup(81,11) = C9 x C3 x C3 is abelian

        12. SmallGroup(81,12) = C3 x ((C3 x C3) : C3) has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        13. SmallGroup(81,13) = C3 x (C9 : C3) has 7 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f1^2*f2*f3 ]: LKH found a hamiltonian cycle

        14. SmallGroup(81,14) = (C9 x C3) : C3 has 10 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2^2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3, f1*f2^2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f3, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f3, f2*f3, f1^2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f3, f2*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle

        15. SmallGroup(81,15) = C3 x C3 x C3 x C3 is abelian

k = 28: The largest prime divisor of k is 7.
    There are 12 groups of order 28 x 7 = 196.

        1. SmallGroup(196,1) = C49 : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        2. SmallGroup(196,2) = C196 is abelian

        3. SmallGroup(196,3) = D196 has 14 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4^3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4^5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3^3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3, f2*f4^3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f3, f2*f4^5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(196,4) = C98 x C2 is abelian

        5. SmallGroup(196,5) = C7 x (C7 : C4) has 21 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f2^3*f4^3 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2^3*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1*f2^5*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f2^6*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f2^3*f3*f4^3 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f2^5*f3*f4^5 ]: LKH found a hamiltonian cycle

        6. SmallGroup(196,6) = (C7 x C7) : C4 has 6 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle

        7. SmallGroup(196,7) = C28 x C7 is abelian

        8. SmallGroup(196,8) = (C7 x C7) : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        9. SmallGroup(196,9) = D14 x D14 has 31 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3^2*f4^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f3^3*f4^3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2*f4, f1*f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2*f4, f1*f2*f3*f4^6 ]: LKH found a hamiltonian cycle
            26. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle

        10. SmallGroup(196,10) = C14 x D14 has 69 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3*f4, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f3*f4, f1*f2*f3^5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f3^2*f4^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f3^3*f4^3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            33. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            35. S = [ f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            36. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            39. S = [ f4, f1*f3, f2*f3^3 ]: LKH found a hamiltonian cycle
            40. S = [ f4, f1*f3, f2*f3^5 ]: LKH found a hamiltonian cycle
            41. S = [ f4, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            42. S = [ f4, f1*f3, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f3, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f3, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f3, f2*f3^3, f3*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f3, f2*f3^3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f3, f2*f3^3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f3, f2*f3^5, f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f3, f2*f3^5, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f3, f2*f3^5, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f3, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f3, f2*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f3, f2*f3^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f3, f2*f3^3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f3, f2*f3^5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f3, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f3, f3*f4, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f3*f4, f1*f2*f3^5 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f3^2*f4^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f3^2*f4^2, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f3^3*f4^3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f2*f3^3*f4^3 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f3, f2*f3^5*f4^5 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle

        11. SmallGroup(196,11) = C2 x ((C7 x C7) : C2) has 10 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        12. SmallGroup(196,12) = C14 x C14 is abelian

k = 29: The largest prime divisor of k is 29.
    There are 2 groups of order 29 x 29 = 841.

        1. SmallGroup(841,1) = C841 is abelian

        2. SmallGroup(841,2) = C29 x C29 is abelian

k = 30: The largest prime divisor of k is 5.
    There are 13 groups of order 30 x 5 = 150.

        1. SmallGroup(150,1) = C25 x S3 has 40 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f4, f1*f3^3 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f1*f3^3, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f1*f3^3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f3^3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f2^4*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f2, f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f2, f2^3*f3*f4^2 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f2^3*f3^2*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f2^4*f3^3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f2^2*f3^4*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f1*f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f1*f2^4*f3*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f1*f2^3*f3^2*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f1*f2^4*f3^3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f2, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(150,2) = C3 x D50 has 11 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        3. SmallGroup(150,3) = D150 has 11 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(150,4) = C150 is abelian

        5. SmallGroup(150,5) = ((C5 x C5) : C3) : C2 has 18 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3^2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f4^2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2^2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3^2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f1*f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f3^4*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f3, f1*f2*f3^3*f4^3 ]: LKH found a hamiltonian cycle

        6. SmallGroup(150,6) = ((C5 x C5) : C3) : C2 has 6 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        7. SmallGroup(150,7) = C2 x ((C5 x C5) : C3) has 7 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        8. SmallGroup(150,8) = C15 x D10 has 60 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            26. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            29. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            30. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            31. S = [ f4, f1*f3, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            32. S = [ f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f3, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f3, f2^2*f3^2, f3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f3, f2^2*f3^2, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f3, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f3, f2^2*f3^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f3, f2^2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f3, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            52. S = [ f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            53. S = [ f3*f4, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f2*f3, f2^2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f2*f3, f2*f3^4*f4^4 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f2*f3, f2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f2*f3, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f2*f3, f1*f2^2*f3*f4 ]: LKH found a hamiltonian cycle

        9. SmallGroup(150,9) = C3 x ((C5 x C5) : C2) has 16 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        10. SmallGroup(150,10) = C5 x C5 x S3 has 14 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle

        11. SmallGroup(150,11) = C5 x D30 has 50 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2^2*f4^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            28. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f3, f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            30. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f3, f1*f2, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            33. S = [ f4, f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            34. S = [ f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            35. S = [ f4, f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f2*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f2, f2^2*f3^2, f2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f2, f2^2*f3^2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f2, f2*f3, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f2, f2^2*f3^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f2, f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f2, f2*f4, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f2, f2^2*f4^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f2, f2^2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f2, f1*f2^3*f3*f4 ]: LKH found a hamiltonian cycle

        12. SmallGroup(150,12) = (C15 x C5) : C2 has 11 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f3, f1*f2^2*f4 ]: LKH found a hamiltonian cycle

        13. SmallGroup(150,13) = C30 x C5 is abelian

k = 31: The largest prime divisor of k is 31.
    There are 2 groups of order 31 x 31 = 961.

        1. SmallGroup(961,1) = C961 is abelian

        2. SmallGroup(961,2) = C31 x C31 is abelian

k = 32: The largest prime divisor of k is 2.
        Connected Cayley graphs of order 64 are hamiltonian.

k = 33: The largest prime divisor of k is 11.
    There are 3 groups of order 33 x 11 = 363.

        1. SmallGroup(363,1) = C363 is abelian

        2. SmallGroup(363,2) = (C11 x C11) : C3 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        3. SmallGroup(363,3) = C33 x C11 is abelian

k = 34: The largest prime divisor of k is 17.
    There are 5 groups of order 34 x 17 = 578.

        1. SmallGroup(578,1) = D578 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(578,2) = C578 is abelian

        3. SmallGroup(578,3) = C17 x D34 has 18 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2^3*f3^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f2^4*f3^4 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f2^5*f3^5 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2^6*f3^6 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2^7*f3^7 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f2^8*f3^8 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2^5*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1*f2^9*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f2^13*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(578,4) = (C17 x C17) : C2 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(578,5) = C34 x C17 is abelian

k = 35: The largest prime divisor of k is 7.
    There are 2 groups of order 35 x 7 = 245.

        1. SmallGroup(245,1) = C245 is abelian

        2. SmallGroup(245,2) = C35 x C7 is abelian

k = 36: The largest prime divisor of k is 3.
    There are 45 groups of order 36 x 3 = 108.

        1. SmallGroup(108,1) = C27 : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        2. SmallGroup(108,2) = C108 is abelian

        3. SmallGroup(108,3) = (C2 x C2) : C27 has 10 generating sets.
            1. S = [ f1, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1^2*f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1^2*f2*f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1^2*f2^2*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle

        4. SmallGroup(108,4) = D108 has 17 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4^2*f5^2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3*f4^2*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f3, f2*f4^2*f5^2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(108,5) = C54 x C2 is abelian

        6. SmallGroup(108,6) = C3 x (C9 : C4) has 21 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f1*f2^2*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle

        7. SmallGroup(108,7) = C9 x (C3 : C4) has 45 generating sets.
            1. S = [ f1, f2, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f5, f1*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f1*f4, f1*f4^2*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f5, f1*f2 ]: LKH found a hamiltonian cycle
            23. S = [ f5, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f2^2*f5^2 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f1*f2^2*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f1*f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f1*f2^2*f4^2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f1*f4^2*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f2^2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f2*f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f4, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f4, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f4, f2*f3, f1*f4^2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f4, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        8. SmallGroup(108,8) = ((C3 x C3) : C4) : C3 has 21 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2^2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f4, f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f1*f2^2*f4*f5^2 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle

        9. SmallGroup(108,9) = (C9 : C4) : C3 has 21 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2^2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f4, f2^2*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f1*f2^2*f4*f5^2 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle

        10. SmallGroup(108,10) = (C9 x C3) : C4 has 15 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f3, f1*f3^2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle

        11. SmallGroup(108,11) = ((C3 x C3) : C3) : C4 has 44 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f3*f4, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f3, f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f3, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f3, f1*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f3, f1*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f3, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f3, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f3, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f3, f1*f3*f4, f1*f3*f4^2 ]: LKH found a hamiltonian cycle
            35. S = [ f3, f1*f3*f4, f1*f3*f4^2*f5^2 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f5, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f5, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f5, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f5, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f5, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f5, f1*f3*f4, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f5, f1*f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f5, f1*f3*f4*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f5, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        12. SmallGroup(108,12) = C36 x C3 is abelian

        13. SmallGroup(108,13) = C4 x ((C3 x C3) : C3) has 9 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle

        14. SmallGroup(108,14) = C4 x (C9 : C3) has 23 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f2^2*f3^2*f5^2 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f5, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle

        15. SmallGroup(108,15) = ((C3 x C3) : C3) : C4 has 18 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            10. S = [ f3, f1*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f1*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f5^2 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f3, f1*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f3, f1*f5^2 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f3*f5^2, f1*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f3*f5^2, f2*f4 ]: LKH found a hamiltonian cycle

        16. SmallGroup(108,16) = S3 x D18 has 94 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f2, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f2, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f2, f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f2, f3, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f2, f3, f1*f5, f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f2, f3, f1*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f2, f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f2, f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f2, f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            38. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            39. S = [ f2, f4, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            40. S = [ f2, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            41. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f2, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            45. S = [ f2, f1*f3, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            46. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f1*f3, f1*f3^2*f4*f5^2 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f1*f5, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f1*f5, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f3^2*f4^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f3*f4*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f2*f3, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f2*f3, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f2*f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f2*f3, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f2*f3, f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            68. S = [ f2, f1*f2*f3, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f3, f4, f1*f2, f1*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f3, f1*f2, f1*f5, f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            72. S = [ f3, f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f3, f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            75. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            76. S = [ f4, f1*f2, f1*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f2, f1*f3, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f2, f1*f5, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f2, f1*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f2, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f2, f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f2, f1*f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f5, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle

        17. SmallGroup(108,17) = (((C3 x C3) : C3) : C2) : C2 has 111 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3^2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f5, f1*f4^2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f1*f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f4*f5, f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f4*f5, f2*f3^2*f5^2 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f3, f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f3, f1*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f4, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f4, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f4, f3*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f4, f3*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f4, f3*f5, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f4, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f4, f1*f2*f3, f1*f2*f3^2 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f4, f1*f2*f3, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f4, f1*f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f4, f2*f3*f5, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f4, f2*f3*f5, f2*f3^2*f5^2 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f4, f1*f2*f3*f5, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f2, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f2, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f4, f2*f5, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f1*f4, f2*f3^2*f5, f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f2*f4, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f2*f4, f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f2*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f2*f5, f3^2*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f2*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f2*f5, f1*f3^2*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f2*f5, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f2*f5, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f2*f5, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f1, f2*f5, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1, f2*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            69. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1, f3*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            72. S = [ f1, f3*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            73. S = [ f1, f3*f4, f1*f2*f4^2 ]: LKH found a hamiltonian cycle
            74. S = [ f1, f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1, f3*f4, f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            76. S = [ f1, f3*f4, f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            77. S = [ f1, f3*f4, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f1, f3*f4, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1, f3*f4, f2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            80. S = [ f1, f3*f4, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            82. S = [ f1, f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            83. S = [ f1, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            84. S = [ f1, f3*f5, f1*f2*f4^2 ]: LKH found a hamiltonian cycle
            85. S = [ f1, f3*f5, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            86. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            87. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            88. S = [ f1, f1*f2*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            90. S = [ f1, f1*f2*f4, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f1, f1*f2*f4, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1, f1*f2*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            94. S = [ f1, f1*f3*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            95. S = [ f1, f1*f3*f4, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            96. S = [ f1, f2*f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1, f2*f3*f4, f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            98. S = [ f1, f1*f2*f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f1, f1*f2*f3*f4, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            101. S = [ f3, f2*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            102. S = [ f3, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f3, f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            105. S = [ f1*f2, f1*f3, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            107. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            108. S = [ f1*f3, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1*f3, f3*f4, f1*f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            110. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            111. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        18. SmallGroup(108,18) = C9 x A4 has 16 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f4, f1*f2 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f2, f1^2*f2^2*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f4, f1*f2, f1^2*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f3*f4, f1^2*f2 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1^2*f2*f4 ]: LKH found a hamiltonian cycle

        19. SmallGroup(108,19) = (C18 x C2) : C3 has 16 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f4, f1*f2 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f2, f1^2*f2^2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f4, f1*f2, f1^2*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f3*f4, f1^2*f2 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1^2*f2*f4 ]: LKH found a hamiltonian cycle

        20. SmallGroup(108,20) = C3 x ((C2 x C2) : C9) has 8 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1^2*f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        21. SmallGroup(108,21) = ((C2 x C2) : C9) : C3 has 8 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1^2*f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        22. SmallGroup(108,22) = (C6 x C6) : C3 has 8 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        23. SmallGroup(108,23) = C6 x D18 has 70 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f4, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3^2*f4^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f4*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            55. S = [ f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f4, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            57. S = [ f4, f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f4, f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f3, f3*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f3, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        24. SmallGroup(108,24) = C18 x S3 has 143 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f5, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f1*f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f3*f5, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f3*f5, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3*f5, f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f3, f5, f1*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f3, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f3, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f3, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f3, f5, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f3, f5, f1*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f3, f1*f4, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f3, f1*f4, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f3, f1*f4, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f3, f1*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f3, f1*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            73. S = [ f5, f1*f3, f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            74. S = [ f5, f1*f3, f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            75. S = [ f5, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            76. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            77. S = [ f5, f1*f3, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f5, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f5, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f3, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f3, f2*f3^2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f3, f2*f3^2*f4, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f3, f2*f3^2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f3, f2*f3*f4^2, f3*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f3, f2*f3*f4^2, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f3, f2*f3*f4^2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f3, f2*f3^2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f3, f2*f3*f4^2, f4*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f3, f2*f3, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f3, f2*f3, f1*f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f3, f2*f3^2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f3, f2*f3^2*f4, f1*f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f3, f2*f3*f4^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f1*f3, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f1*f3, f2*f3^2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1*f3, f2*f3*f4^2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f1*f3, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            102. S = [ f1*f3, f2*f4, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            103. S = [ f1*f3, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f1*f3, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f1*f3, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1*f3, f2*f4, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f1*f3, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            108. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            110. S = [ f1*f3, f3*f5, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            111. S = [ f1*f3, f3*f5, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            112. S = [ f1*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            113. S = [ f1*f3, f3^2*f5^2, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            114. S = [ f1*f3, f3*f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            115. S = [ f1*f3, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            116. S = [ f1*f3, f3^2*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            117. S = [ f1*f3, f3*f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            118. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            119. S = [ f1*f3, f4*f5, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            120. S = [ f1*f3, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            121. S = [ f1*f3, f1*f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            122. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            123. S = [ f1*f3, f2*f3^2*f4*f5^2 ]: LKH found a hamiltonian cycle
            124. S = [ f1*f3, f2*f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            125. S = [ f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            126. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            127. S = [ f1*f3, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            128. S = [ f1*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            129. S = [ f1*f4, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            130. S = [ f1*f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            131. S = [ f1*f4, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            132. S = [ f1*f4, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            133. S = [ f1*f4, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            134. S = [ f1*f4, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            135. S = [ f1*f4, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            136. S = [ f1*f4, f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            137. S = [ f1*f4, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            138. S = [ f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            139. S = [ f1*f4, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            140. S = [ f1*f4, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            141. S = [ f1*f4, f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            142. S = [ f1*f4, f3*f5, f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            143. S = [ f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        25. SmallGroup(108,25) = C2 x (((C3 x C3) : C3) : C2) has 67 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f3^2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f4, f2*f5, f3^2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f4, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f3*f4, f1*f2*f4^2 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f3*f4, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3*f5, f1*f2*f4^2 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f3*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            53. S = [ f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f4, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            55. S = [ f4, f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f4, f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f3, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f1*f3*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        26. SmallGroup(108,26) = C2 x ((C9 : C3) : C2) has 72 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f3^2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f4, f2*f5, f3^2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f4, f3^2*f4^2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f4, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3^2*f4^2*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f4*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3*f4, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3*f5, f1*f2*f4^2 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f3*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            57. S = [ f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f4, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            59. S = [ f4, f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f4, f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f3, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f3, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f3*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f3, f1*f3*f4, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        27. SmallGroup(108,27) = C2 x ((C9 x C3) : C2) has 35 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f3, f2*f5, f1*f3^2*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle

        28. SmallGroup(108,28) = C2 x (((C3 x C3) : C3) : C2) has 84 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f3, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f3, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f3, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f5, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f5, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f5, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f5, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3*f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f2*f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f1*f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f3, f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f3, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f3, f1*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f3, f1*f3*f4, f1*f3*f4^2 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f5, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f3, f4, f1*f5, f2*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f3, f4, f1*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f3, f4, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f3, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f3, f4, f1*f3*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f3, f4, f1*f3*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            69. S = [ f3, f1*f5, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f3, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            71. S = [ f3, f1*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            72. S = [ f3, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            73. S = [ f3, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f3, f2*f5, f1*f3*f4, f1*f3*f4^2 ]: LKH found a hamiltonian cycle
            75. S = [ f3, f1*f3*f4, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f5, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f5, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f5, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f5, f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f5, f2*f5, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f5, f1*f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f5, f1*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f5, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f5, f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle

        29. SmallGroup(108,29) = C18 x C6 is abelian

        30. SmallGroup(108,30) = C2 x C2 x ((C3 x C3) : C3) has 10 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f4, f1*f5, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f3, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f3, f1*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle

        31. SmallGroup(108,31) = C2 x C2 x (C9 : C3) has 24 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f3, f4, f1*f5, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f3, f1*f5, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f3, f1*f3*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f3, f1*f3*f4, f2*f3^2*f4^2*f5^2 ]: LKH found a hamiltonian cycle
            18. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f4, f1*f3, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f3, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle

        32. SmallGroup(108,32) = C3 x C3 x (C3 : C4) has 36 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f3, f1*f3^2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            27. S = [ f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f3*f4, f1*f2^2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle

        33. SmallGroup(108,33) = C3 x ((C3 x C3) : C4) has 48 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f5, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f4, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2*f4, f1*f2^2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            30. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f4, f1*f2, f1*f2^2*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f4, f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f2, f2*f4, f1*f2^2*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f2, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f2, f3*f4, f1*f2^2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f2, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f2, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f2, f1*f2*f4, f1*f2^2*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f2, f1*f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f2, f1*f2^2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f2, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        34. SmallGroup(108,34) = (C3 x C3 x C3) : C4 has 10 generating sets.
            1. S = [ f1, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle

        35. SmallGroup(108,35) = C12 x C3 x C3 is abelian

        36. SmallGroup(108,36) = C3 x ((C3 x C3) : C4) has 14 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1*f2^2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle

        37. SmallGroup(108,37) = (C3 x C3 x C3) : C4 has 10 generating sets.
            1. S = [ f1, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f5, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle

        38. SmallGroup(108,38) = C3 x S3 x S3 has 219 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f3, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f3, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f4, f5, f2*f3 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f4, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f4, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f4, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f4, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f4, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f4, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f4, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f4, f1*f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f5, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f5, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f5, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f5, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f5, f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f1*f2, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f1*f2, f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f1*f2, f1*f2*f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f1*f5, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f1*f5, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f2*f3, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f1, f2*f3, f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            68. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1, f2*f3, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1, f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f1, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1, f2*f3, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f1, f2*f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f1, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1, f2*f5, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1, f2*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1, f3*f4, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            83. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f1, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1, f3*f5, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1, f3*f5, f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            88. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            90. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            91. S = [ f1, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1, f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1, f1*f2*f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            96. S = [ f1, f1*f2*f5, f1*f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1, f1*f2*f5, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            102. S = [ f1, f1*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f1, f2*f3*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f1, f2*f3*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f1, f2*f3*f5, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1, f2*f3*f5, f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f1, f3*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            108. S = [ f1, f1*f2*f3*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1, f1*f2*f3*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            110. S = [ f1, f1*f2*f3*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            111. S = [ f3, f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            112. S = [ f3, f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            113. S = [ f3, f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            114. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            115. S = [ f4, f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            116. S = [ f4, f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            117. S = [ f4, f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            118. S = [ f4, f1*f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            119. S = [ f4, f1*f2, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            120. S = [ f4, f1*f2, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            121. S = [ f4, f1*f2, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            122. S = [ f4, f1*f2, f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            123. S = [ f4, f1*f2, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            124. S = [ f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            125. S = [ f4, f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            126. S = [ f4, f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            127. S = [ f4, f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            128. S = [ f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            129. S = [ f4, f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            130. S = [ f4, f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            131. S = [ f4, f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            132. S = [ f4, f2*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            133. S = [ f4, f2*f3, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            134. S = [ f4, f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            135. S = [ f4, f1*f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            136. S = [ f1*f2, f1*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            137. S = [ f1*f2, f1*f3, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            138. S = [ f1*f2, f1*f3, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            139. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            140. S = [ f1*f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            141. S = [ f1*f2, f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            142. S = [ f1*f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            143. S = [ f1*f2, f1*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            144. S = [ f1*f2, f1*f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            145. S = [ f1*f2, f1*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            146. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            147. S = [ f1*f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            148. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            149. S = [ f1*f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            150. S = [ f1*f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            151. S = [ f1*f2, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            152. S = [ f1*f2, f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            153. S = [ f1*f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            154. S = [ f1*f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            155. S = [ f1*f2, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            156. S = [ f1*f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            157. S = [ f1*f2, f1*f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            158. S = [ f1*f2, f1*f3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            159. S = [ f1*f2, f1*f3*f4, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            160. S = [ f1*f2, f1*f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            161. S = [ f1*f2, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            162. S = [ f1*f2, f1*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            163. S = [ f1*f2, f1*f3*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            164. S = [ f1*f2, f1*f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            165. S = [ f1*f2, f1*f3*f5, f1*f4*f5^2 ]: LKH found a hamiltonian cycle
            166. S = [ f1*f2, f1*f3*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            167. S = [ f1*f2, f1*f3*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            168. S = [ f1*f2, f1*f3*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            169. S = [ f1*f2, f1*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            170. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            171. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            172. S = [ f1*f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            173. S = [ f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            174. S = [ f1*f3, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            175. S = [ f1*f3, f2*f3, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            176. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            177. S = [ f1*f3, f2*f3, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            178. S = [ f1*f3, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            179. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            180. S = [ f1*f3, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            181. S = [ f1*f3, f2*f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            182. S = [ f1*f3, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            183. S = [ f1*f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            184. S = [ f1*f3, f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            185. S = [ f1*f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            186. S = [ f1*f3, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            187. S = [ f1*f3, f2*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            188. S = [ f1*f3, f3*f4, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            189. S = [ f1*f3, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            190. S = [ f1*f3, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            191. S = [ f1*f3, f3*f5, f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            192. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            193. S = [ f1*f3, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            194. S = [ f1*f3, f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            195. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            196. S = [ f1*f3, f1*f2*f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            197. S = [ f1*f3, f1*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            198. S = [ f1*f3, f2*f3*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            199. S = [ f1*f3, f2*f3*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            200. S = [ f1*f3, f2*f3*f5, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            201. S = [ f1*f3, f2*f3*f5, f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            202. S = [ f1*f3, f3*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            203. S = [ f1*f3, f1*f2*f3*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            204. S = [ f1*f3, f1*f2*f3*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            205. S = [ f1*f3, f1*f2*f3*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            206. S = [ f1*f4, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            207. S = [ f1*f4, f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            208. S = [ f1*f4, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            209. S = [ f1*f4, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            210. S = [ f1*f4, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            211. S = [ f1*f4, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            212. S = [ f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            213. S = [ f1*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            214. S = [ f3*f4, f1*f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            215. S = [ f4*f5, f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            216. S = [ f1*f2*f3, f1*f3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            217. S = [ f1*f2*f3, f1*f3*f4, f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            218. S = [ f1*f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            219. S = [ f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        39. SmallGroup(108,39) = ((C3 x C3) : C2) x S3 has 108 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f5, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f5, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f5, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2, f2*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2, f1*f2*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f3, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f3, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f5, f1*f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2, f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2, f1*f2*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2, f1*f2*f3*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f5, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f5, f2*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3*f5, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f5, f1*f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f5, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f5, f1*f2*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f2*f5, f1*f2*f3*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f3, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f3, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f3, f5, f1*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f3, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f3, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f3, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f3, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f3, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f3, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f3, f1*f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f3, f1*f2*f4, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f5, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f5, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f5, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f5, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f5, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f2, f1*f2, f1*f2*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f2, f1*f3, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f2, f1*f3, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f2, f1*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f2, f2*f3, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f2, f2*f3, f1*f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f2, f1*f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f2, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f3, f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f3, f5, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            82. S = [ f3, f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f3, f1*f2, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f3, f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f3, f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f5, f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            88. S = [ f5, f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f2, f1*f3, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f2, f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f2, f1*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f2, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f2, f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f2, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f2, f1*f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f1*f2, f1*f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f1*f2, f1*f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1*f2, f1*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f1*f2, f1*f3*f5, f1*f4*f5^2 ]: LKH found a hamiltonian cycle
            102. S = [ f1*f2, f1*f3*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            103. S = [ f1*f2, f2*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f1*f2, f2*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1*f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f1*f3, f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            108. S = [ f1*f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle

        40. SmallGroup(108,40) = (C3 x ((C3 x C3) : C2)) : C2 has 60 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f1*f3*f5, f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f3, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f1*f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f3, f3*f4, f1*f3^2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f3, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f2*f5, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f2*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f2*f3*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f2*f3*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f2*f3*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f2*f3*f5, f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f4, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f4, f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f4, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        41. SmallGroup(108,41) = C3 x C3 x A4 has 13 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f1^2*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle

        42. SmallGroup(108,42) = C3 x C6 x S3 has 82 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f5, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f5, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f5, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f5, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3*f5, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f3, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f3*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            45. S = [ f2, f3, f5, f1*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f2, f3, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f3, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f5, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f3, f5, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f3, f5, f1*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f3, f1*f4, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f3, f1*f4, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f3, f1*f4, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            57. S = [ f3, f1*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f3, f1*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f5, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f5, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f3, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f3, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f3, f2*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f3, f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f3, f2*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f3, f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f3, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f3, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f3, f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f3, f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f3, f1*f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle

        43. SmallGroup(108,43) = C6 x ((C3 x C3) : C2) has 90 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f5, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f4, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f4, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f4, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f4, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f4, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f1*f4, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f4, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f4, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f4, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f4, f1*f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f3, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f3, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f2*f3, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f2*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f3*f4, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f1*f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f1*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f1*f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f4, f5, f1*f3 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f4, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f4, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f3, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f3, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f4, f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            69. S = [ f4, f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            70. S = [ f4, f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f4, f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f4, f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            74. S = [ f4, f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f4, f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f3, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f3, f2*f3, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f3, f2*f3, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f3, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f3, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f3, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f3, f2*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f3, f3*f4, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f3, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f3, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f3, f1*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f3, f1*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f3, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f3, f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle

        44. SmallGroup(108,44) = C2 x ((C3 x C3 x C3) : C2) has 18 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f3, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f3, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f3, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f3, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle

        45. SmallGroup(108,45) = C6 x C6 x C3 is abelian

k = 37: The largest prime divisor of k is 37.
    There are 2 groups of order 37 x 37 = 1369.

        1. SmallGroup(1369,1) = C1369 is abelian

        2. SmallGroup(1369,2) = C37 x C37 is abelian

k = 38: The largest prime divisor of k is 19.
    There are 5 groups of order 38 x 19 = 722.

        1. SmallGroup(722,1) = D722 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(722,2) = C722 is abelian

        3. SmallGroup(722,3) = C19 x D38 has 19 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2^3*f3^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f2^4*f3^4 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f2^5*f3^5 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2^6*f3^6 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2^7*f3^7 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f2^8*f3^8 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2^9*f3^9 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1*f2^5*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f2^7*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f2^9*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(722,4) = (C19 x C19) : C2 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(722,5) = C38 x C19 is abelian

k = 39: The largest prime divisor of k is 13.
    There are 6 groups of order 39 x 13 = 507.

        1. SmallGroup(507,1) = C169 : C3 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(507,2) = C507 is abelian

        3. SmallGroup(507,3) = C13 x (C13 : C3) has 18 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2^3*f3^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f2^4*f3^4 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f2^5*f3^5 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2^6*f3^6 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1^2*f2^2*f3^4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f2^4*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1^2*f2^5*f3^4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2^7*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1^2*f2*f3^4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(507,4) = (C13 x C13) : C3 has 3 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(507,5) = (C13 x C13) : C3 has 4 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        6. SmallGroup(507,6) = C39 x C13 is abelian

k = 40: The largest prime divisor of k is 5.
    There are 52 groups of order 40 x 5 = 200.

        1. SmallGroup(200,1) = C25 : C8 has 5 generating sets.
            1. S = [ f1, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle

        2. SmallGroup(200,2) = C200 is abelian

        3. SmallGroup(200,3) = C25 : C8 has 5 generating sets.
            1. S = [ f1, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle

        4. SmallGroup(200,4) = C25 : Q8 has 17 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f5, f3*f4^3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3*f4^3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        5. SmallGroup(200,5) = C4 x D50 has 30 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f5, f3*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3*f5^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3*f4^3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f4, f1*f2 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f4, f1*f2, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f2*f5, f3*f4^3 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f2*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f2*f3*f5^3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        6. SmallGroup(200,6) = D200 has 20 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f5, f3*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3*f5^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3*f4^3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        7. SmallGroup(200,7) = C2 x (C25 : C4) has 17 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f5^3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f5^3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f5, f3*f4^3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3*f4^3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle

        8. SmallGroup(200,8) = (C50 x C2) : C2 has 30 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f2*f5^3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4, f2*f5^3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f5, f3*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f5^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3*f4^3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f4, f1*f2 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f4, f1*f2, f2*f5^3 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f2*f5, f3*f4^3 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f2*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f2*f5^3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        9. SmallGroup(200,9) = C100 x C2 is abelian

        10. SmallGroup(200,10) = C25 x D8 has 55 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f5^3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f5, f3^3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3*f4, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f2, f1*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f3, f1*f2, f1*f5^3 ]: LKH found a hamiltonian cycle
            17. S = [ f3, f1*f5, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f3, f1*f5, f2*f5^3 ]: LKH found a hamiltonian cycle
            19. S = [ f3, f1*f5^3, f2*f5^3 ]: LKH found a hamiltonian cycle
            20. S = [ f3, f1*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f3, f1*f5, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            22. S = [ f3, f1*f5^3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f3, f1*f5^3, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f1*f5, f3^3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f3, f2*f3^3 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f3, f2*f3^2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f3, f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f3, f2*f3^3*f5^2 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f3, f2*f3^4*f5^3 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f3, f2*f5^3 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f3, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f3, f1*f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f3, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f3, f1*f2*f3^3*f5^2 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f3, f1*f2*f3^2*f5^3 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f3, f1*f2*f3^4*f4*f5^3 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f3, f1*f2*f3*f5^4 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f3, f1*f2*f3^3*f4*f5^4 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f3, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f5, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f5, f2*f5, f3^3*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f5, f2*f5^3, f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f5, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f5, f3*f4, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f5, f3^3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f5, f3^3*f4, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle

        11. SmallGroup(200,11) = C25 x Q8 has 21 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f5, f3^3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f3, f1*f5, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f3, f1*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            10. S = [ f3, f1*f4*f5^3, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f3, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f3, f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f3, f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f3, f2*f3^3*f5^2 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f3, f2*f3^4*f4*f5^3 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f3, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f5, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f5, f2*f5, f3^3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f5, f2*f4*f5^3, f3*f4 ]: LKH found a hamiltonian cycle

        12. SmallGroup(200,12) = C2 x (C25 : C4) has 26 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f2*f5^3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4^2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f4, f2*f5^3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f5^3, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3*f4, f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3*f4, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3*f4, f2*f3*f5^4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle

        13. SmallGroup(200,13) = C2 x C2 x D50 has 57 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f3*f5^3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f4, f3*f5^3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f1*f2, f3*f5^3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4^2, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f2*f5, f3*f5^3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f2*f5^3, f3*f5^3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f4, f2*f5^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4^2, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f4^2, f2*f5^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f4, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f4^2, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f4, f2*f5, f3*f5^3 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f4, f2*f5^3, f3*f5^3 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f4, f3*f4^3 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f4, f3*f4^2*f5^4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f4, f3*f4^4*f5^4 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f4, f3*f4^4*f5^2 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f4, f3*f5^3 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f4^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f4^2*f5^4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f4^4*f5^4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f4*f5^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f4^3*f5^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f4^2*f5^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f2*f4^4*f5^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f2*f4^3*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f2*f4^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f2*f5^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f1*f2*f4, f1*f3*f4^2 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f1*f2*f4, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f1*f2*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f1*f2*f4, f1*f3*f4^2*f5 ]: LKH found a hamiltonian cycle

        14. SmallGroup(200,14) = C50 x C2 x C2 is abelian

        15. SmallGroup(200,15) = C5 x (C5 : C8) has 37 generating sets.
            1. S = [ f1, f2, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f5, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3*f5, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3*f5, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2^3*f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f5, f1*f2 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f2, f2^2*f5^2 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f1*f2^3*f3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f1*f2^2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f1*f2^4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f1*f2^4*f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f2^3*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f2^2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f2^4*f3*f5^4 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f2^3*f4*f5^3 ]: LKH found a hamiltonian cycle

        16. SmallGroup(200,16) = (C5 x C5) : C8 has 14 generating sets.
            1. S = [ f1, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle

        17. SmallGroup(200,17) = C40 x C5 is abelian

        18. SmallGroup(200,18) = C5 x (C5 : C8) has 35 generating sets.
            1. S = [ f1, f2, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f5, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3*f5^2, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2^3*f3*f5^2 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f5, f1*f2 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f2, f2^2*f5^2 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f1*f2^3*f3*f5^2 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f1*f2^2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f1*f2^4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1*f2, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            29. S = [ f1*f2, f1*f2^4*f3*f5^2 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f2^3*f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f2^2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f2^4*f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f2^3*f4*f5^3 ]: LKH found a hamiltonian cycle

        19. SmallGroup(200,19) = (C5 x C5) : C8 has 24 generating sets.
            1. S = [ f1, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f4, f1*f2*f5^3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f5, f1*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f5, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f5, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2*f5^3, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3*f4*f5 ]: LKH found a hamiltonian cycle

        20. SmallGroup(200,20) = (C5 x C5) : C8 has 14 generating sets.
            1. S = [ f1, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f4, f1*f2*f5^2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f4, f1*f2*f5^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2*f4^2, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f4^2, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle

        21. SmallGroup(200,21) = (C5 x C5) : C8 has 15 generating sets.
            1. S = [ f1, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f4, f1*f2*f5^2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f2*f4^3, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2*f4^3*f5^2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3*f4*f5 ]: LKH found a hamiltonian cycle

        22. SmallGroup(200,22) = (C5 : C4) x D10 has 91 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f5, f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f5, f1*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f4, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            69. S = [ f2, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f2, f4^2*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            71. S = [ f2, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f1*f2*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            74. S = [ f2, f1*f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f2, f1*f2*f4, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f2, f1*f2*f4, f1*f2*f4^4*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f5, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f2, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f2, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f2, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        23. SmallGroup(200,23) = (C5 x (C5 : C4)) : C2 has 52 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f5, f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            45. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        24. SmallGroup(200,24) = (C10 x D10) : C2 has 53 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            46. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        25. SmallGroup(200,25) = (C10 x D10) : C2 has 103 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f5, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f2, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f5, f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f4, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f5, f1*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f2, f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            71. S = [ f2, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f1*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            75. S = [ f2, f1*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f2, f1*f4, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f2, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f2, f4^2*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            80. S = [ f2, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f2, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f2, f1*f2*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            83. S = [ f2, f1*f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f2, f1*f2*f4, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f2, f1*f2*f4, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f2, f1*f2*f4, f1*f2*f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f2, f1*f2*f4, f1*f2*f4^4*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f2, f1*f2*f4, f1*f2*f3*f4^4*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f5, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f2, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f1*f2, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            99. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1*f2, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            101. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            102. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        26. SmallGroup(200,26) = (C5 x C5) : Q8 has 46 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f5, f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f1*f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            39. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle

        27. SmallGroup(200,27) = C5 x (C5 : Q8) has 89 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f3^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f1*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f3, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            57. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            58. S = [ f5, f1*f3, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            60. S = [ f5, f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f2*f3^3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f2*f3^3*f4, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f2*f3^3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f3, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f2*f3, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f3, f2*f3, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f3, f2*f3^3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f3, f2*f3^3*f4, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f3, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f3, f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f3, f2*f3^3*f4, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f3, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f3, f4*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f3, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f3, f1*f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f3, f2*f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle

        28. SmallGroup(200,28) = C20 x D10 has 163 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f5, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f1*f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f3, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            69. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f2, f1*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f1*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            74. S = [ f2, f1*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f2, f1*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f2, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            77. S = [ f2, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            79. S = [ f2, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f2, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            81. S = [ f2, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f2, f1*f2*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f2, f1*f2*f3, f1*f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f3, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            86. S = [ f5, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            87. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            88. S = [ f5, f1*f3, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            89. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            90. S = [ f5, f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            91. S = [ f5, f2*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            92. S = [ f5, f2*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f2, f1*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            98. S = [ f1*f2, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f1*f2, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1*f2, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            101. S = [ f1*f2, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            102. S = [ f1*f2, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f1*f2, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f1*f2, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            105. S = [ f1*f2, f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1*f2, f2*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            108. S = [ f1*f2, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1*f2, f2*f5, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            110. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            111. S = [ f1*f2, f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            112. S = [ f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            113. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            114. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            115. S = [ f1*f3, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            116. S = [ f1*f3, f2*f3^3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            117. S = [ f1*f3, f2*f3^3*f4, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            118. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            119. S = [ f1*f3, f2*f3^3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            120. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            121. S = [ f1*f3, f2*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            122. S = [ f1*f3, f2*f3^3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            123. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            124. S = [ f1*f3, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            125. S = [ f1*f3, f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            126. S = [ f1*f3, f2*f3^3*f4, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            127. S = [ f1*f3, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            128. S = [ f1*f3, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            129. S = [ f1*f3, f2*f3^3*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            130. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            131. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            132. S = [ f1*f3, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            133. S = [ f1*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            134. S = [ f1*f3, f3^2*f5^2, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            135. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            136. S = [ f1*f3, f4*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            137. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            138. S = [ f1*f3, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            139. S = [ f1*f3, f1*f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            140. S = [ f1*f3, f1*f2*f3^3*f4, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            141. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            142. S = [ f1*f3, f2*f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            143. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            144. S = [ f1*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            145. S = [ f2*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            146. S = [ f2*f3, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            147. S = [ f2*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            148. S = [ f2*f3, f3^2*f5^2, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            149. S = [ f2*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            150. S = [ f2*f3, f4*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            151. S = [ f2*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            152. S = [ f2*f3, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            153. S = [ f2*f3, f1*f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            154. S = [ f2*f3, f1*f2*f3^3*f4, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            155. S = [ f2*f3, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            156. S = [ f2*f3, f1*f2*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            157. S = [ f2*f3, f1*f2*f3, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            158. S = [ f2*f3, f1*f2*f3, f1*f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            159. S = [ f2*f3, f1*f2*f3^3*f4, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            160. S = [ f2*f3, f1*f2*f3^3*f4, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            161. S = [ f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            162. S = [ f1*f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            163. S = [ f1*f2*f3, f2*f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle

        29. SmallGroup(200,29) = C5 x D40 has 97 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f5, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3*f5, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f1*f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f1*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f1*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            66. S = [ f5, f1*f3, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            68. S = [ f5, f1*f3, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f3, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f3, f2*f3^3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f3, f2*f3^3*f4, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f3, f2*f3^3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f3, f2*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f3, f2*f3^3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f3, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f3, f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f3, f2*f3^3*f4, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f3, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f3, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f3, f2*f3^3*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f3, f3*f5, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f3, f4*f5, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f3, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f3, f1*f2*f3^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f3, f2*f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f3, f1*f2*f3^3*f5 ]: LKH found a hamiltonian cycle

        30. SmallGroup(200,30) = C10 x (C5 : C4) has 90 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f3^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f3, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f1*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            58. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            59. S = [ f5, f1*f3, f2*f3^3 ]: LKH found a hamiltonian cycle
            60. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            61. S = [ f5, f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f2*f3^3, f3*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f2*f3^3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f3, f2*f3^3, f4*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f3, f2*f3, f1*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f3, f2*f3, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f3, f2*f3^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f3, f2*f3^3, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f3, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f3, f2*f3^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f3, f2*f3^3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f3, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f3, f4*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f3, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f3, f1*f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f3, f2*f3^3*f5^3 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle

        31. SmallGroup(200,31) = C5 x ((C10 x C2) : C2) has 165 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f5, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f3^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f1*f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f3, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            70. S = [ f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f1*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f2, f1*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            75. S = [ f2, f1*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f2, f1*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f2, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            78. S = [ f2, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            80. S = [ f2, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f2, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            82. S = [ f2, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f2, f1*f2*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f2, f1*f2*f3, f1*f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f3, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            87. S = [ f5, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            88. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            89. S = [ f5, f1*f3, f2*f3^3 ]: LKH found a hamiltonian cycle
            90. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            91. S = [ f5, f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            92. S = [ f5, f2*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            93. S = [ f5, f2*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f1*f2, f1*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            99. S = [ f1*f2, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1*f2, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f1*f2, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            102. S = [ f1*f2, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f1*f2, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f1*f2, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f1*f2, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1*f2, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            107. S = [ f1*f2, f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            108. S = [ f1*f2, f2*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            110. S = [ f1*f2, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            111. S = [ f1*f2, f2*f5, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            112. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            113. S = [ f1*f2, f2*f5, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            114. S = [ f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            115. S = [ f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            116. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            117. S = [ f1*f3, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            118. S = [ f1*f3, f2*f3^3, f3*f5 ]: LKH found a hamiltonian cycle
            119. S = [ f1*f3, f2*f3^3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            120. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            121. S = [ f1*f3, f2*f3^3, f4*f5 ]: LKH found a hamiltonian cycle
            122. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            123. S = [ f1*f3, f2*f3, f1*f3^3*f5 ]: LKH found a hamiltonian cycle
            124. S = [ f1*f3, f2*f3^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            125. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            126. S = [ f1*f3, f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            127. S = [ f1*f3, f2*f3^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            128. S = [ f1*f3, f2*f3^3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            129. S = [ f1*f3, f2*f3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            130. S = [ f1*f3, f2*f3, f1*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            131. S = [ f1*f3, f2*f3^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            132. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            133. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            134. S = [ f1*f3, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            135. S = [ f1*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            136. S = [ f1*f3, f3^2*f5^2, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            137. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            138. S = [ f1*f3, f4*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            139. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            140. S = [ f1*f3, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            141. S = [ f1*f3, f1*f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            142. S = [ f1*f3, f1*f2*f3^3*f4, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            143. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            144. S = [ f1*f3, f2*f3^3*f5^3 ]: LKH found a hamiltonian cycle
            145. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            146. S = [ f1*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            147. S = [ f2*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            148. S = [ f2*f3, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            149. S = [ f2*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            150. S = [ f2*f3, f3^2*f5^2, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            151. S = [ f2*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            152. S = [ f2*f3, f4*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            153. S = [ f2*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            154. S = [ f2*f3, f1*f2*f3, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            155. S = [ f2*f3, f1*f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            156. S = [ f2*f3, f1*f2*f3^3*f4, f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            157. S = [ f2*f3, f1*f2*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            158. S = [ f2*f3, f1*f2*f3, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            159. S = [ f2*f3, f1*f2*f3, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            160. S = [ f2*f3, f1*f2*f3, f1*f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            161. S = [ f2*f3, f1*f2*f3^3*f4, f1*f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            162. S = [ f2*f3, f1*f2*f3^3*f4, f1*f2*f3^2*f4*f5 ]: LKH found a hamiltonian cycle
            163. S = [ f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            164. S = [ f1*f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            165. S = [ f1*f2*f3, f2*f3^3*f5^3 ]: LKH found a hamiltonian cycle

        32. SmallGroup(200,32) = (C5 x C5) : Q8 has 17 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle

        33. SmallGroup(200,33) = C4 x ((C5 x C5) : C2) has 33 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f2, f1*f2, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle

        34. SmallGroup(200,34) = (C20 x C5) : C2 has 22 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle

        35. SmallGroup(200,35) = C2 x ((C5 x C5) : C4) has 18 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle

        36. SmallGroup(200,36) = (C10 x C10) : C2 has 35 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f2, f1*f2, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f2, f1*f2, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        37. SmallGroup(200,37) = C20 x C10 is abelian

        38. SmallGroup(200,38) = C5 x C5 x D8 has 27 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f3, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f3, f1*f4, f2*f4^3 ]: LKH found a hamiltonian cycle
            17. S = [ f3, f1*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f3, f1*f4, f1*f2*f4^3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f1*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f3, f2*f3^3, f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f3, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f3, f4*f5, f1*f2*f3^3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        39. SmallGroup(200,39) = C5 x C5 x Q8 has 11 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f3, f1*f4, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f3, f1*f4, f2*f4^3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f3, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f3, f2*f3^3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle

        40. SmallGroup(200,40) = (C5 x C5) : C8 has 5 generating sets.
            1. S = [ f1, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1*f2*f5^4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3*f4 ]: LKH found a hamiltonian cycle

        41. SmallGroup(200,41) = D10 x (C5 : C4) has 144 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f5, f2*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f5, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f5, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f3, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f5^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f2*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f5^3, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f4^2*f5^2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f1*f2*f5, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f1*f2*f5, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f1*f2*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f1*f2*f5, f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f1*f4*f5, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f2*f3*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f2*f3*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f2*f3*f5, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            67. S = [ f1, f2*f3*f5, f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            68. S = [ f1, f2*f3*f5, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            69. S = [ f1, f2*f3*f5, f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            70. S = [ f1, f2*f3*f5, f2*f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            71. S = [ f2, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f3, f1*f2*f5, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f2, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            76. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f2, f5, f1*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f2, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            80. S = [ f2, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f2, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            85. S = [ f2, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f2, f1*f4, f1*f3*f4^3*f5^2 ]: LKH found a hamiltonian cycle
            87. S = [ f2, f1*f4, f1*f4^4*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            89. S = [ f2, f1*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f2, f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            91. S = [ f2, f3*f4^3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f2, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            93. S = [ f2, f4^2*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            94. S = [ f2, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f2, f1*f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            96. S = [ f2, f1*f2*f4, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f2, f1*f2*f4, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f2, f1*f2*f4, f1*f2*f4^4*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f3, f4, f1*f2*f5, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            100. S = [ f3, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f3, f1*f2*f5, f2*f3*f5^3, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            102. S = [ f3, f1*f2*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            103. S = [ f3, f1*f4*f5, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            104. S = [ f4, f5, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            105. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f4, f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f5, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            108. S = [ f5, f1*f2, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            109. S = [ f5, f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            110. S = [ f5, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            111. S = [ f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            112. S = [ f1*f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            113. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            114. S = [ f1*f2, f1*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            115. S = [ f1*f2, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            116. S = [ f1*f2, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            117. S = [ f1*f2, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            118. S = [ f1*f2, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            119. S = [ f1*f2, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            120. S = [ f1*f2, f2*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            121. S = [ f1*f2, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            122. S = [ f1*f2, f2*f5^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            123. S = [ f1*f2, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            124. S = [ f1*f2, f4*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            125. S = [ f1*f2, f4^2*f5^2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            126. S = [ f1*f2, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            127. S = [ f1*f2, f4^2*f5^2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            128. S = [ f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            129. S = [ f1*f2, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            130. S = [ f1*f2, f2*f3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            131. S = [ f1*f2, f2*f3*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            132. S = [ f1*f2, f2*f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            133. S = [ f1*f2, f2*f3*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            134. S = [ f1*f2, f2*f3*f5, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            135. S = [ f1*f2, f2*f3*f5, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            136. S = [ f1*f2, f2*f3*f5, f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            137. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            138. S = [ f1*f2, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            139. S = [ f1*f4, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            140. S = [ f1*f4, f2*f3, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            141. S = [ f1*f4, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            142. S = [ f1*f4, f2*f3, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            143. S = [ f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            144. S = [ f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        42. SmallGroup(200,42) = ((C5 x C5) : C4) : C2 has 75 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f4, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f4, f3*f4^4*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f5^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f4^2*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f1*f2*f4, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2*f4, f3*f4^4*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f3, f1*f2*f5, f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            51. S = [ f2, f4, f1*f2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f2, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f2, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f2, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f2, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f2, f2*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f2, f3*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f2, f3*f4, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f2, f3*f4, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f2, f3*f4, f1*f2*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f2, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            63. S = [ f2, f4^2*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f2, f1*f2*f4, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f2, f1*f2*f4, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f2, f1*f2*f4, f2*f4^3*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f2, f1*f2*f4, f1*f2*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f3, f1*f2*f4, f2*f4^3*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f3, f2*f4*f5, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f3, f2*f4*f5^3, f1*f2*f4^2*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f2, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f2, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f2, f2*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle

        43. SmallGroup(200,43) = (D10 x D10) : C2 has 23 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4*f5^2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4*f5^2 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f4^2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2, f4*f5^2 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f1*f4^2*f5^3 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f4, f2*f4 ]: LKH found a hamiltonian cycle

        44. SmallGroup(200,44) = (C5 x C5) : Q8 has 6 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle

        45. SmallGroup(200,45) = C10 x (C5 : C4) has 143 generating sets.
            1. S = [ f1, f2, f3, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f5, f1*f2 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3, f5, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3, f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f5, f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f3, f2*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f1*f3^3*f4*f5^2 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f5, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f5^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f3^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f3*f5, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f3^2*f5^2, f2*f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f4*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f1*f2*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f1*f2*f3, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f1*f2*f5, f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f1*f3*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f2*f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f2*f3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f2*f3*f4, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f2*f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f2*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f1, f2*f4*f5, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            68. S = [ f1, f2*f4*f5, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            69. S = [ f1, f2*f4*f5, f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            70. S = [ f1, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f2, f5, f1*f3 ]: LKH found a hamiltonian cycle
            74. S = [ f2, f1*f3, f3*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f2, f1*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            76. S = [ f2, f1*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f2, f1*f3, f1*f3^3*f4*f5^2 ]: LKH found a hamiltonian cycle
            78. S = [ f2, f1*f3, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f2, f1*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f2, f1*f3, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f4, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f4, f2*f3, f1*f3^3*f4*f5^2 ]: LKH found a hamiltonian cycle
            83. S = [ f4, f1*f3*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            84. S = [ f4, f1*f3*f5, f1*f2*f3^3*f4*f5^2 ]: LKH found a hamiltonian cycle
            85. S = [ f4, f1*f3*f5, f1*f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f4, f1*f3*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            87. S = [ f4, f1*f3*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            88. S = [ f4, f1*f3*f5, f2*f3^3*f4*f5^3 ]: LKH found a hamiltonian cycle
            89. S = [ f5, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            90. S = [ f5, f1*f3, f2*f3^3 ]: LKH found a hamiltonian cycle
            91. S = [ f5, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            92. S = [ f5, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            93. S = [ f5, f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            94. S = [ f5, f1*f3, f1*f2*f3^4 ]: LKH found a hamiltonian cycle
            95. S = [ f5, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            96. S = [ f5, f1*f3, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f3, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            98. S = [ f1*f3, f2*f3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            99. S = [ f1*f3, f2*f3^3, f3*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1*f3, f2*f3^3, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            101. S = [ f1*f3, f2*f3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            102. S = [ f1*f3, f2*f3, f1*f3^3*f4*f5^2 ]: LKH found a hamiltonian cycle
            103. S = [ f1*f3, f2*f3, f1*f3^2*f4*f5^2 ]: LKH found a hamiltonian cycle
            104. S = [ f1*f3, f2*f3, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f1*f3, f2*f3^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1*f3, f2*f3^3, f1*f3^4*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f1*f3, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            108. S = [ f1*f3, f2*f3, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1*f3, f2*f3^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            110. S = [ f1*f3, f2*f3^3, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            111. S = [ f1*f3, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            112. S = [ f1*f3, f2*f4, f3^2*f5^2 ]: LKH found a hamiltonian cycle
            113. S = [ f1*f3, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            114. S = [ f1*f3, f2*f4, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            115. S = [ f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            116. S = [ f1*f3, f3*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            117. S = [ f1*f3, f3*f5, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            118. S = [ f1*f3, f3*f5, f1*f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            119. S = [ f1*f3, f3*f5, f1*f2*f3^4 ]: LKH found a hamiltonian cycle
            120. S = [ f1*f3, f3^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            121. S = [ f1*f3, f3^2*f5^2, f1*f2*f3^4 ]: LKH found a hamiltonian cycle
            122. S = [ f1*f3, f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            123. S = [ f1*f3, f3*f5, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            124. S = [ f1*f3, f3^2*f5^2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            125. S = [ f1*f3, f3^2*f5^2, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            126. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            127. S = [ f1*f3, f1*f2*f3, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            128. S = [ f1*f3, f1*f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            129. S = [ f1*f3, f1*f2*f3^3*f4, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            130. S = [ f1*f3, f1*f2*f3^4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            131. S = [ f1*f3, f1*f2*f3^4, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            132. S = [ f1*f3, f2*f3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            133. S = [ f1*f3, f2*f3*f4, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            134. S = [ f1*f3, f2*f3^3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            135. S = [ f1*f3, f2*f3^3*f4, f3^3*f4*f5 ]: LKH found a hamiltonian cycle
            136. S = [ f1*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle
            137. S = [ f1*f3, f2*f3^3*f5^3 ]: LKH found a hamiltonian cycle
            138. S = [ f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            139. S = [ f1*f3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            140. S = [ f1*f3, f1*f2*f3^3*f4*f5^2 ]: LKH found a hamiltonian cycle
            141. S = [ f1*f3, f1*f2*f3^4*f5 ]: LKH found a hamiltonian cycle
            142. S = [ f1*f3, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            143. S = [ f1*f3, f2*f3^3*f4*f5 ]: LKH found a hamiltonian cycle

        46. SmallGroup(200,46) = C2 x ((C5 x C5) : C4) has 83 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f5, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f5, f2*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f5, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f5, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f5, f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f2*f4^3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f2*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f2*f5^3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f2*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f2*f5^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f4^2*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f4*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f4*f5, f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f4^2*f5^2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            67. S = [ f1, f1*f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1, f1*f2*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1, f1*f2*f5, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            72. S = [ f1, f1*f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1, f1*f4*f5, f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            74. S = [ f1, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1, f2*f3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f1, f2*f3*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1, f2*f3*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1, f2*f3*f5, f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            79. S = [ f1, f2*f3*f5, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            80. S = [ f1, f2*f3*f5, f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            81. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle
            82. S = [ f1, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle

        47. SmallGroup(200,47) = C2 x ((C5 x C5) : C4) has 26 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f5, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle

        48. SmallGroup(200,48) = C2 x ((C5 x C5) : C4) has 49 generating sets.
            1. S = [ f1, f2, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f5, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f2*f3, f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f2*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f3, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f3, f4*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4, f2*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f4, f4*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f4^3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2*f4^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f4*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f4^2*f5^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f4*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f4^2*f5^2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f1*f2*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f1*f2*f4, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f4*f5, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f2*f3*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f2*f3*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f2*f3*f4, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f2*f3*f4, f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f2*f3*f4, f3*f4^4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f2*f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle

        49. SmallGroup(200,49) = C2 x D10 x D10 has 265 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f5, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f5, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f4, f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f4, f1*f5, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f1*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f1*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2, f3*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2, f3*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2, f4*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2, f4^2*f5^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f2, f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2, f4^2*f5^2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f2, f1*f3*f5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f2, f1*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f2, f1*f3*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f2, f1*f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f2, f1*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f2, f1*f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f3, f4, f5, f1*f2 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f3, f4, f2*f5 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f3, f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f3, f5, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f3, f1*f2, f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f3, f1*f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f3, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f3, f2*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f3, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f3, f1*f2*f5, f1*f4*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f3, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f4, f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f4, f5, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f4, f1*f2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f4, f1*f2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f4, f1*f3, f2*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f4, f1*f3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f4, f2*f5, f3*f5^3 ]: LKH found a hamiltonian cycle
            67. S = [ f1, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            68. S = [ f1, f4, f2*f5^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            69. S = [ f1, f4, f2*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1, f4, f2*f5, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            71. S = [ f1, f4, f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            72. S = [ f1, f4, f2*f5^3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1, f4, f3*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f1, f4, f3*f5^3, f1*f2*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1, f4, f1*f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            76. S = [ f1, f4, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            77. S = [ f1, f4, f1*f2*f5, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            78. S = [ f1, f4, f1*f2*f5, f1*f3*f5^3 ]: LKH found a hamiltonian cycle
            79. S = [ f1, f4, f1*f2*f5, f1*f2*f3*f5^4 ]: LKH found a hamiltonian cycle
            80. S = [ f1, f5, f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            81. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            82. S = [ f1, f5, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            83. S = [ f1, f5, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            84. S = [ f1, f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f1, f1*f2, f1*f3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            87. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            88. S = [ f1, f1*f2, f3*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            89. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            90. S = [ f1, f1*f2, f3*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            91. S = [ f1, f1*f2, f3*f5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            92. S = [ f1, f1*f2, f3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            93. S = [ f1, f1*f2, f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            94. S = [ f1, f1*f2, f3*f5^3, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1, f1*f2, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            96. S = [ f1, f1*f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            97. S = [ f1, f1*f2, f4*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            98. S = [ f1, f1*f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            99. S = [ f1, f1*f2, f4^2*f5^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            100. S = [ f1, f1*f2, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f1, f1*f2, f4*f5, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            102. S = [ f1, f1*f2, f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            103. S = [ f1, f1*f2, f4^2*f5^2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            104. S = [ f1, f1*f2, f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f1, f1*f2, f4^2*f5^2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1, f1*f2, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            108. S = [ f1, f1*f2, f1*f3*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1, f1*f2, f1*f3*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            110. S = [ f1, f1*f2, f1*f3*f5, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            111. S = [ f1, f1*f2, f1*f3*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            112. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            113. S = [ f1, f1*f2, f1*f2*f3*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            114. S = [ f1, f1*f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            115. S = [ f1, f1*f2, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            116. S = [ f1, f1*f2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            117. S = [ f1, f1*f3, f2*f5, f4*f5 ]: LKH found a hamiltonian cycle
            118. S = [ f1, f1*f3, f2*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            119. S = [ f1, f1*f3, f2*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            120. S = [ f1, f1*f3, f2*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            121. S = [ f1, f1*f3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            122. S = [ f1, f1*f3, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            123. S = [ f1, f1*f3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            124. S = [ f1, f1*f3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            125. S = [ f1, f1*f3, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            126. S = [ f1, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            127. S = [ f1, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            128. S = [ f1, f2*f5, f3*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            129. S = [ f1, f2*f5, f3*f5^3, f4*f5 ]: LKH found a hamiltonian cycle
            130. S = [ f1, f2*f5, f3*f5^3, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            131. S = [ f1, f2*f5, f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            132. S = [ f1, f2*f5, f3*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            133. S = [ f1, f2*f5, f3*f5^3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            134. S = [ f1, f2*f5, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            135. S = [ f1, f2*f5, f4^2*f5^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            136. S = [ f1, f2*f5^3, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            137. S = [ f1, f2*f5^3, f4^2*f5^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            138. S = [ f1, f2*f5, f4*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            139. S = [ f1, f2*f5, f4*f5, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            140. S = [ f1, f2*f5, f4^2*f5^2, f2*f3*f5 ]: LKH found a hamiltonian cycle
            141. S = [ f1, f2*f5, f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            142. S = [ f1, f2*f5, f4^2*f5^2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            143. S = [ f1, f2*f5^3, f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            144. S = [ f1, f2*f5^3, f4^2*f5^2, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            145. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            146. S = [ f1, f2*f5, f1*f3*f5, f2*f4*f5 ]: LKH found a hamiltonian cycle
            147. S = [ f1, f2*f5, f1*f3*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            148. S = [ f1, f2*f5^3, f1*f3*f5, f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            149. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            150. S = [ f1, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            151. S = [ f1, f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            152. S = [ f1, f2*f5^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            153. S = [ f1, f2*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            154. S = [ f1, f2*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            155. S = [ f1, f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            156. S = [ f1, f2*f5^3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            157. S = [ f1, f3*f4, f1*f2*f5 ]: LKH found a hamiltonian cycle
            158. S = [ f1, f3*f5, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            159. S = [ f1, f3*f5, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            160. S = [ f1, f3*f5^3, f4*f5, f1*f2*f5 ]: LKH found a hamiltonian cycle
            161. S = [ f1, f3*f5^3, f4^2*f5^2, f1*f2*f5 ]: LKH found a hamiltonian cycle
            162. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            163. S = [ f1, f3*f5^3, f1*f2*f5, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle
            164. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            165. S = [ f1, f3*f5^3, f1*f2*f5, f1*f2*f4*f5^2 ]: LKH found a hamiltonian cycle
            166. S = [ f1, f3*f5, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            167. S = [ f1, f3*f5^3, f1*f2*f5, f1*f2*f4*f5^4 ]: LKH found a hamiltonian cycle
            168. S = [ f1, f4*f5, f1*f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            169. S = [ f1, f4^2*f5^2, f1*f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            170. S = [ f1, f4*f5, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            171. S = [ f1, f4^2*f5^2, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            172. S = [ f1, f4*f5, f1*f2*f5, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            173. S = [ f1, f4^2*f5^2, f1*f2*f5, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            174. S = [ f1, f4*f5, f1*f2*f5, f1*f3*f5^3 ]: LKH found a hamiltonian cycle
            175. S = [ f1, f4^2*f5^2, f1*f2*f5, f1*f3*f5^3 ]: LKH found a hamiltonian cycle
            176. S = [ f1, f4*f5, f1*f2*f5, f1*f2*f3*f5^4 ]: LKH found a hamiltonian cycle
            177. S = [ f1, f4^2*f5^2, f1*f2*f5, f1*f2*f3*f5^4 ]: LKH found a hamiltonian cycle
            178. S = [ f1, f1*f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            179. S = [ f1, f1*f2*f5, f1*f4*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            180. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            181. S = [ f1, f1*f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            182. S = [ f1, f1*f2*f5, f1*f2*f4*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            183. S = [ f1, f1*f2*f5, f1*f2*f4*f5, f1*f3*f5^3 ]: LKH found a hamiltonian cycle
            184. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            185. S = [ f1, f1*f2*f5, f1*f3*f5^2, f1*f2*f4*f5^3 ]: LKH found a hamiltonian cycle
            186. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            187. S = [ f1, f1*f2*f5, f1*f2*f4*f5^2, f1*f3*f5^3 ]: LKH found a hamiltonian cycle
            188. S = [ f1, f1*f2*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            189. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            190. S = [ f1, f1*f2*f5, f1*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            191. S = [ f1, f1*f2*f5, f1*f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            192. S = [ f1, f1*f2*f5, f1*f2*f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            193. S = [ f3, f4, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle
            194. S = [ f3, f1*f2, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            195. S = [ f3, f1*f2, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            196. S = [ f3, f1*f2, f1*f4*f5 ]: LKH found a hamiltonian cycle
            197. S = [ f3, f1*f4, f2*f5 ]: LKH found a hamiltonian cycle
            198. S = [ f4, f1*f2, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            199. S = [ f4, f1*f2, f2*f5, f3*f5^3 ]: LKH found a hamiltonian cycle
            200. S = [ f4, f1*f2, f2*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            201. S = [ f4, f1*f2, f2*f5, f2*f3*f5 ]: LKH found a hamiltonian cycle
            202. S = [ f4, f1*f2, f2*f5, f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            203. S = [ f4, f1*f2, f2*f5, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            204. S = [ f4, f1*f2, f2*f5^3, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            205. S = [ f1*f2, f1*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            206. S = [ f1*f2, f1*f4, f3*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            207. S = [ f1*f2, f1*f4, f3*f4^3, f4*f5 ]: LKH found a hamiltonian cycle
            208. S = [ f1*f2, f1*f4, f3*f4^3, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            209. S = [ f1*f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            210. S = [ f1*f2, f1*f4, f4*f5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            211. S = [ f1*f2, f1*f4, f4^2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            212. S = [ f1*f2, f1*f4, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            213. S = [ f1*f2, f1*f4, f4*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            214. S = [ f1*f2, f1*f4, f4^2*f5^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            215. S = [ f1*f2, f1*f4, f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            216. S = [ f1*f2, f1*f4, f4^2*f5^2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            217. S = [ f1*f2, f1*f4^3, f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            218. S = [ f1*f2, f1*f4^3, f4^2*f5^2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            219. S = [ f1*f2, f1*f4, f2*f3*f5 ]: LKH found a hamiltonian cycle
            220. S = [ f1*f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            221. S = [ f1*f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            222. S = [ f1*f2, f1*f4, f1*f2*f3*f5 ]: LKH found a hamiltonian cycle
            223. S = [ f1*f2, f1*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            224. S = [ f1*f2, f1*f4, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            225. S = [ f1*f2, f1*f4, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            226. S = [ f1*f2, f1*f4^3, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            227. S = [ f1*f2, f1*f4, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            228. S = [ f1*f2, f1*f4^3, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            229. S = [ f1*f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            230. S = [ f1*f2, f3*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            231. S = [ f1*f2, f3*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle
            232. S = [ f1*f2, f3*f4^3, f2*f4*f5 ]: LKH found a hamiltonian cycle
            233. S = [ f1*f2, f1*f2*f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            234. S = [ f1*f2, f1*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            235. S = [ f1*f2, f1*f4*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            236. S = [ f1*f2, f1*f4^3*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            237. S = [ f1*f2, f1*f4^3*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            238. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            239. S = [ f1*f2, f1*f4^3*f5, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            240. S = [ f1*f2, f1*f4*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            241. S = [ f1*f2, f1*f4*f5, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            242. S = [ f1*f2, f1*f4*f5, f2*f3*f4*f5 ]: LKH found a hamiltonian cycle
            243. S = [ f1*f2, f1*f4*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            244. S = [ f1*f2, f1*f4^3*f5, f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            245. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle
            246. S = [ f1*f2, f1*f4*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            247. S = [ f1*f2, f1*f4*f5, f1*f3*f4^3*f5^2 ]: LKH found a hamiltonian cycle
            248. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            249. S = [ f1*f2, f1*f4^3*f5, f1*f2*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            250. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f5^3 ]: LKH found a hamiltonian cycle
            251. S = [ f1*f2, f1*f4*f5, f1*f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            252. S = [ f1*f2, f1*f4^3*f5, f1*f2*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            253. S = [ f1*f2, f1*f4*f5, f1*f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            254. S = [ f1*f2, f1*f4*f5, f1*f3*f4^3*f5^4 ]: LKH found a hamiltonian cycle
            255. S = [ f1*f4, f2*f5, f3*f4 ]: LKH found a hamiltonian cycle
            256. S = [ f1*f4, f2*f5, f3*f4^3 ]: LKH found a hamiltonian cycle
            257. S = [ f1*f4, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            258. S = [ f1*f4, f2*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            259. S = [ f1*f4, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            260. S = [ f1*f4, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            261. S = [ f1*f4, f2*f5^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            262. S = [ f1*f4, f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            263. S = [ f1*f4, f2*f5, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            264. S = [ f1*f4, f2*f5^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            265. S = [ f1*f4, f2*f5^3, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle

        50. SmallGroup(200,50) = C2 x C10 x D10 has 214 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f4*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f5, f1*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f5, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2, f1*f5, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2, f3*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2, f3*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2, f3*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2, f4*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2, f4^2*f5^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f4, f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f4, f2*f5, f3*f5^3 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f4, f2*f5^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f4, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f5, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f5, f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f5, f2*f4, f3*f4^3 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f5, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f5, f2*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f5, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1, f5, f1*f2*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            43. S = [ f1, f1*f2, f1*f3, f4*f5 ]: LKH found a hamiltonian cycle
            44. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            45. S = [ f1, f1*f2, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            46. S = [ f1, f1*f2, f3*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            47. S = [ f1, f1*f2, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            48. S = [ f1, f1*f2, f3*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            49. S = [ f1, f1*f2, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1, f1*f2, f4*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            51. S = [ f1, f1*f2, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            52. S = [ f1, f1*f2, f4^2*f5^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            53. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            54. S = [ f1, f1*f2, f3*f4*f5 ]: LKH found a hamiltonian cycle
            55. S = [ f1, f1*f2, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            56. S = [ f1, f1*f5, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            57. S = [ f1, f1*f5, f2*f4, f3*f4^3 ]: LKH found a hamiltonian cycle
            58. S = [ f1, f2*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            59. S = [ f1, f2*f4, f3*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            60. S = [ f1, f2*f4, f3*f4^3, f4*f5 ]: LKH found a hamiltonian cycle
            61. S = [ f1, f2*f4, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            62. S = [ f1, f2*f4, f3*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            63. S = [ f1, f2*f4, f3*f4^3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            64. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            65. S = [ f1, f2*f4, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f1, f2*f4, f4*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            67. S = [ f1, f2*f4, f4^2*f5^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            68. S = [ f1, f2*f4, f4^2*f5^2, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            69. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            70. S = [ f1, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            71. S = [ f1, f2*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            72. S = [ f1, f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            73. S = [ f1, f2*f4, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            74. S = [ f1, f2*f5, f3*f5, f4*f5 ]: LKH found a hamiltonian cycle
            75. S = [ f1, f2*f5, f3*f5, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            76. S = [ f1, f2*f5, f3*f5^3, f4*f5 ]: LKH found a hamiltonian cycle
            77. S = [ f1, f2*f5, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            78. S = [ f1, f2*f5, f4^2*f5^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            79. S = [ f1, f2*f5^3, f4*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            80. S = [ f1, f2*f5^3, f4^2*f5^2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            81. S = [ f1, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            82. S = [ f1, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            83. S = [ f1, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            84. S = [ f1, f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            85. S = [ f1, f2*f5^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            86. S = [ f1, f4*f5, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            87. S = [ f1, f4*f5, f1*f2*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            88. S = [ f1, f4*f5, f1*f2*f4^3, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            89. S = [ f1, f4*f5, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            90. S = [ f1, f4^2*f5^2, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            91. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            92. S = [ f1, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            93. S = [ f1, f1*f2*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            94. S = [ f1, f1*f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            95. S = [ f1, f1*f2*f4, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            96. S = [ f1, f1*f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            97. S = [ f1, f1*f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            98. S = [ f1, f1*f2*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            99. S = [ f1, f1*f2*f5, f1*f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            100. S = [ f1, f2*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            101. S = [ f1, f2*f4*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            102. S = [ f1, f2*f4*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            103. S = [ f1, f2*f4*f5, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            104. S = [ f1, f2*f4^3*f5^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            105. S = [ f1, f2*f4^3*f5^3, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            106. S = [ f1, f2*f4*f5, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            107. S = [ f1, f2*f4*f5, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            108. S = [ f1, f2*f4*f5, f3*f4^4*f5 ]: LKH found a hamiltonian cycle
            109. S = [ f1, f2*f4*f5, f3*f4^2*f5^3 ]: LKH found a hamiltonian cycle
            110. S = [ f1, f1*f2*f4*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            111. S = [ f1, f1*f2*f4*f5, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            112. S = [ f1, f1*f2*f4*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            113. S = [ f1, f1*f2*f4*f5, f1*f3*f4^3*f5^2 ]: LKH found a hamiltonian cycle
            114. S = [ f1, f1*f2*f4*f5, f1*f3*f4*f5^4 ]: LKH found a hamiltonian cycle
            115. S = [ f1, f1*f2*f4*f5, f1*f3*f4^3*f5^4 ]: LKH found a hamiltonian cycle
            116. S = [ f2, f3, f5, f1*f4 ]: LKH found a hamiltonian cycle
            117. S = [ f2, f3, f1*f4, f4*f5 ]: LKH found a hamiltonian cycle
            118. S = [ f2, f3, f1*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            119. S = [ f2, f3, f1*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            120. S = [ f2, f3, f1*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            121. S = [ f2, f5, f1*f4, f3*f4 ]: LKH found a hamiltonian cycle
            122. S = [ f2, f5, f1*f4, f3*f4^3 ]: LKH found a hamiltonian cycle
            123. S = [ f2, f5, f1*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            124. S = [ f2, f5, f1*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            125. S = [ f2, f1*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            126. S = [ f2, f1*f4, f3*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            127. S = [ f2, f1*f4, f3*f4^3, f4*f5 ]: LKH found a hamiltonian cycle
            128. S = [ f2, f1*f4, f3*f4^3, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            129. S = [ f2, f1*f4, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            130. S = [ f2, f1*f4, f3*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            131. S = [ f2, f1*f4, f3*f4^3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            132. S = [ f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            133. S = [ f2, f1*f4, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            134. S = [ f2, f1*f4, f4*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            135. S = [ f2, f1*f4, f4^2*f5^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            136. S = [ f2, f1*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            137. S = [ f2, f1*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            138. S = [ f2, f1*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            139. S = [ f2, f1*f4, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            140. S = [ f5, f1*f4, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            141. S = [ f5, f1*f4, f2*f4, f3*f4^3 ]: LKH found a hamiltonian cycle
            142. S = [ f5, f1*f4, f2*f4^3, f3*f4^3 ]: LKH found a hamiltonian cycle
            143. S = [ f5, f1*f4, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            144. S = [ f5, f1*f4, f2*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            145. S = [ f5, f1*f4, f2*f4^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            146. S = [ f5, f1*f4, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            147. S = [ f5, f1*f4, f1*f2*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            148. S = [ f1*f4, f2*f4, f3*f4, f4*f5 ]: LKH found a hamiltonian cycle
            149. S = [ f1*f4, f2*f4, f3*f4, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            150. S = [ f1*f4, f2*f4, f3*f4^3, f4*f5 ]: LKH found a hamiltonian cycle
            151. S = [ f1*f4, f2*f4, f3*f4^3, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            152. S = [ f1*f4, f2*f4^3, f3*f4^3, f4*f5 ]: LKH found a hamiltonian cycle
            153. S = [ f1*f4, f2*f4^3, f3*f4^3, f4^2*f5^2 ]: LKH found a hamiltonian cycle
            154. S = [ f1*f4, f2*f4, f3*f4, f1*f4*f5 ]: LKH found a hamiltonian cycle
            155. S = [ f1*f4, f2*f4, f3*f4, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            156. S = [ f1*f4, f2*f4, f3*f4^3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            157. S = [ f1*f4, f2*f4, f3*f4^3, f1*f4^3*f5 ]: LKH found a hamiltonian cycle
            158. S = [ f1*f4, f2*f4^3, f3*f4^3, f1*f4*f5 ]: LKH found a hamiltonian cycle
            159. S = [ f1*f4, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            160. S = [ f1*f4, f2*f4^3, f3*f5 ]: LKH found a hamiltonian cycle
            161. S = [ f1*f4, f2*f4, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            162. S = [ f1*f4, f2*f4, f4*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            163. S = [ f1*f4, f2*f4, f4^2*f5^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            164. S = [ f1*f4, f2*f4, f4^2*f5^2, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            165. S = [ f1*f4, f2*f4^3, f4*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            166. S = [ f1*f4, f2*f4^3, f4^2*f5^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            167. S = [ f1*f4, f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            168. S = [ f1*f4, f2*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            169. S = [ f1*f4, f2*f4^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            170. S = [ f1*f4, f2*f4^3, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            171. S = [ f1*f4, f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            172. S = [ f1*f4, f2*f4, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            173. S = [ f1*f4, f2*f4^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            174. S = [ f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            175. S = [ f1*f4, f2*f5, f3*f5^3 ]: LKH found a hamiltonian cycle
            176. S = [ f1*f4, f2*f5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            177. S = [ f1*f4, f2*f5, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            178. S = [ f1*f4, f2*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            179. S = [ f1*f4, f2*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            180. S = [ f1*f4, f2*f5^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            181. S = [ f1*f4, f2*f5^3, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            182. S = [ f1*f4, f2*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            183. S = [ f1*f4, f2*f5, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            184. S = [ f1*f4, f2*f5^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            185. S = [ f1*f4, f2*f5^3, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            186. S = [ f1*f4, f4*f5, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            187. S = [ f1*f4, f4*f5, f1*f2*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            188. S = [ f1*f4, f4*f5, f1*f2*f4^3, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            189. S = [ f1*f4, f4^2*f5^2, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            190. S = [ f1*f4, f1*f2*f4, f3*f4*f5 ]: LKH found a hamiltonian cycle
            191. S = [ f1*f4, f1*f2*f4, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            192. S = [ f1*f4, f1*f2*f4^3, f3*f4*f5 ]: LKH found a hamiltonian cycle
            193. S = [ f1*f4, f1*f2*f4, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            194. S = [ f1*f4, f1*f2*f4, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            195. S = [ f1*f4, f1*f2*f4^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            196. S = [ f1*f4, f2*f4*f5, f3*f4*f5 ]: LKH found a hamiltonian cycle
            197. S = [ f1*f4, f2*f4*f5, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            198. S = [ f1*f4, f2*f4^3*f5^3, f3*f4^3*f5^3 ]: LKH found a hamiltonian cycle
            199. S = [ f1*f4, f2*f4*f5, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            200. S = [ f1*f4, f2*f4*f5, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            201. S = [ f1*f4, f2*f4^3*f5^3, f1*f3*f4*f5 ]: LKH found a hamiltonian cycle
            202. S = [ f1*f4, f2*f4^3*f5^3, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            203. S = [ f1*f4^3, f2*f4*f5, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            204. S = [ f1*f4^3, f2*f4^3*f5^3, f1*f3*f4^3*f5 ]: LKH found a hamiltonian cycle
            205. S = [ f1*f4, f2*f4*f5, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            206. S = [ f1*f4, f2*f4*f5, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            207. S = [ f1*f4, f2*f4^3*f5^3, f3*f4^2*f5 ]: LKH found a hamiltonian cycle
            208. S = [ f1*f4, f2*f4^3*f5^3, f3*f4*f5^3 ]: LKH found a hamiltonian cycle
            209. S = [ f1*f4, f2*f4*f5, f3*f4^4*f5 ]: LKH found a hamiltonian cycle
            210. S = [ f1*f4, f2*f4*f5, f3*f4^2*f5^3 ]: LKH found a hamiltonian cycle
            211. S = [ f1*f4, f2*f4^3*f5^3, f3*f4^2*f5^3 ]: LKH found a hamiltonian cycle
            212. S = [ f1*f4, f1*f2*f4*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle
            213. S = [ f1*f4, f1*f2*f4*f5, f1*f3*f4^3*f5^2 ]: LKH found a hamiltonian cycle
            214. S = [ f1*f4, f1*f2*f4^3*f5, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle

        51. SmallGroup(200,51) = C2 x C2 x ((C5 x C5) : C2) has 25 generating sets.
            1. S = [ f1, f2, f3, f4, f5 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f4, f1*f5 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3, f1*f4, f1*f5 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f4, f5, f1*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f4, f3*f5 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f4, f3*f5 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2, f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f4, f5, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f4, f1*f2, f3*f5 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f4, f1*f2, f1*f3*f5 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f4, f2*f5, f3*f5^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f4, f2*f5, f1*f3*f5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f4, f2*f5^3, f1*f3*f5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f4, f1*f2*f5, f1*f3*f5^2 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2, f3*f4, f3*f5 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f4, f2*f5, f3*f5 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f4, f2*f5, f3*f5^3 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f4, f3*f5 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f1*f2*f4, f1*f3*f5 ]: LKH found a hamiltonian cycle

        52. SmallGroup(200,52) = C10 x C10 x C2 is abelian

k = 41: The largest prime divisor of k is 41.
    There are 2 groups of order 41 x 41 = 1681.

        1. SmallGroup(1681,1) = C1681 is abelian

        2. SmallGroup(1681,2) = C41 x C41 is abelian

k = 42: The largest prime divisor of k is 7.
    There are 23 groups of order 42 x 7 = 294.

        1. SmallGroup(294,1) = (C49 : C3) : C2 has 9 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3^2, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3^3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        2. SmallGroup(294,2) = C2 x (C49 : C3) has 13 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f2*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f2, f3, f1*f4^3 ]: LKH found a hamiltonian cycle
            5. S = [ f2, f3, f1*f4^5 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f4^3, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f4^5, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        3. SmallGroup(294,3) = C49 x S3 has 70 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3^4*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f4, f1*f3^3 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f4, f1*f3^5 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f3, f3^4*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f3^3, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f3^3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f3^3, f3^4*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f1*f3^5, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3^5, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3^5, f3^4*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f1*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f1*f3^3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f1*f3^3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f3^5, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            30. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f2^4*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f2^5*f4^2 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f2^3*f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f2^4*f3*f4^2 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f2^6*f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f2, f2^2*f3^2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f2, f2^3*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f2, f2^5*f3^2*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f2, f2^6*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f2, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f2, f2^2*f3^3*f4^2 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f2, f2^4*f3^3*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f2, f2^3*f3^4*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f2, f2^6*f3^4*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f2, f2^2*f3^5*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f2, f2^5*f3^5*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f2, f2*f3^6*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f2, f2^4*f3^6*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f2, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f2, f3^4*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f2, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f2, f1*f2^5*f4 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f2, f1*f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f2, f1*f2^6*f3*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f2, f1*f2^3*f3^2*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f2, f1*f2^5*f3^2*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f2, f1*f2^4*f3^3*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f2, f1*f2^6*f3^3*f4 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f2, f1*f2^2*f3^5*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f2, f1*f2^6*f3^5*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f2, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f2, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f3, f2^4*f4 ]: LKH found a hamiltonian cycle

        4. SmallGroup(294,4) = C3 x D98 has 13 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4^4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f2*f4^4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle

        5. SmallGroup(294,5) = D294 has 14 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4^4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3^3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f3, f2*f4^4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        6. SmallGroup(294,6) = C294 is abelian

        7. SmallGroup(294,7) = ((C7 x C7) : C3) : C2 has 21 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3^2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3^3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f3^6*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f2, f3*f4^2 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3^3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4^3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f1*f2, f1*f2^2*f3^3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f3 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f3^2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f3^3*f4^2 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f3, f1*f2*f3^2*f4^4 ]: LKH found a hamiltonian cycle

        8. SmallGroup(294,8) = C7 x ((C7 : C3) : C2) has 64 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f1*f3*f4^4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f2*f4, f1*f3*f4^6 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f2*f4, f2^2*f3*f4^4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            26. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            28. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            29. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            30. S = [ f4, f1*f3, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            31. S = [ f4, f1*f3, f2*f3^4 ]: LKH found a hamiltonian cycle
            32. S = [ f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f3, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f3, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f3, f2^2*f3^2, f3*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f3, f2^2*f3^2, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f3, f2^2*f3^2, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f3, f2*f3^4, f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f3, f2*f3^4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f3, f2*f3^4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f3, f2^2*f3^2*f4^5 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f3, f2*f3^4*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f3, f1*f2^2*f3^5*f4^2 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f3, f1*f2^2*f3^4*f4^2 ]: LKH found a hamiltonian cycle
            52. S = [ f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f2*f3, f1*f2^2*f3^5*f4^2 ]: LKH found a hamiltonian cycle
            54. S = [ f2*f3, f1*f2^2*f3^4*f4^2 ]: LKH found a hamiltonian cycle
            55. S = [ f2*f3, f1*f2*f3^6*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f2*f3, f1*f2^2*f3^3*f4^2 ]: LKH found a hamiltonian cycle
            57. S = [ f2*f3, f1*f2*f3^5*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            59. S = [ f3*f4, f1*f2^2*f3^5 ]: LKH found a hamiltonian cycle
            60. S = [ f3*f4, f1*f2^2*f3^4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f2*f3, f1*f2^2*f3^5*f4^2 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f2*f3, f1*f2^2*f3^4*f4^2 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f2*f3, f1*f2*f3^6*f4 ]: LKH found a hamiltonian cycle

        9. SmallGroup(294,9) = D14 x (C7 : C3) has 38 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f2*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f2^2*f3^2*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3, f2*f3^4*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3, f2^2*f3*f4^3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f4, f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f1*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f1*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f1*f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            30. S = [ f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            33. S = [ f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f4, f2*f3 ]: LKH found a hamiltonian cycle

        10. SmallGroup(294,10) = (C7 x (C7 : C3)) : C2 has 33 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f1*f3*f4^2 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f1*f3*f4^3 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f1*f2*f4, f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            27. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            28. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            30. S = [ f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        11. SmallGroup(294,11) = ((C7 x C7) : C3) : C2 has 33 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f2*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f4, f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f2^2*f3*f4^2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f1*f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f1*f3*f4^4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f4, f1*f3*f4^6 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            28. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            30. S = [ f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        12. SmallGroup(294,12) = ((C7 x C7) : C3) : C2 has 33 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f4, f2*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f4, f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f4, f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f2^2*f3*f4^2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f1*f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f1*f3*f4^4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f2*f4, f1*f3*f4^6 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            28. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            30. S = [ f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            31. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        13. SmallGroup(294,13) = ((C7 x C7) : C3) : C2 has 14 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        14. SmallGroup(294,14) = ((C7 x C7) : C3) : C2 has 19 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f1*f2*f3, f2*f3^2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            17. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        15. SmallGroup(294,15) = C14 x (C7 : C3) has 87 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f2*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f2^2*f3^2*f4^3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f2*f3^4*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f2^2*f3*f4^3 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            20. S = [ f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            21. S = [ f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f2, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f1*f3, f2^2*f3^2*f4^3 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f3, f2*f3^4*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f1*f4, f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f1*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f1*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            32. S = [ f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            33. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            35. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            36. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            37. S = [ f4, f1*f3, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            38. S = [ f4, f1*f3, f2*f3^4 ]: LKH found a hamiltonian cycle
            39. S = [ f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f3, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f3, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f3, f2^2*f3^2, f3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f3, f2^2*f3^2, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f3, f2^2*f3^2, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f3, f2*f3^4, f3*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f3, f2*f3^4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f3, f2*f3^4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f3, f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f3, f2*f3, f2^2*f3^2*f4^3 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f3, f2*f3, f2*f3^4*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f3, f2*f3, f2^2*f3^5*f4^3 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f3, f2*f3, f2^2*f3*f4^3 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f3, f2*f3, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f2^2*f3^2, f2^2*f3^2*f4^3 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2^2*f3^2, f2*f3^4*f4 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f2^2*f3^2, f2^2*f3^5*f4^3 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f2^2*f3^2, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f2*f3^4, f2*f3^4*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f2*f3^4, f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            69. S = [ f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f2*f3, f1*f3^3*f4^3 ]: LKH found a hamiltonian cycle
            71. S = [ f2*f3, f1*f3^5*f4^5 ]: LKH found a hamiltonian cycle
            72. S = [ f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            73. S = [ f2*f3, f1*f2^2*f3^5*f4^3 ]: LKH found a hamiltonian cycle
            74. S = [ f2*f3, f1*f2^2*f3^4*f4^3 ]: LKH found a hamiltonian cycle
            75. S = [ f2*f3, f1*f2*f3^6*f4 ]: LKH found a hamiltonian cycle
            76. S = [ f2*f3, f1*f2^2*f3^3*f4^3 ]: LKH found a hamiltonian cycle
            77. S = [ f2*f3, f1*f2*f3^5*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            79. S = [ f3*f4, f1*f2^2*f3^5 ]: LKH found a hamiltonian cycle
            80. S = [ f3*f4, f1*f2^2*f3^4 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f2*f3, f1*f3^3*f4^3 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f2*f3, f1*f3^5*f4^5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f2*f3, f1*f2^2*f3^5*f4^3 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f2*f3, f1*f2^2*f3^4*f4^3 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f2*f3, f1*f2*f3^6*f4 ]: LKH found a hamiltonian cycle

        16. SmallGroup(294,16) = C2 x ((C7 x C7) : C3) has 16 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f2*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        17. SmallGroup(294,17) = C2 x ((C7 x C7) : C3) has 26 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f2*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f2, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f2, f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f2, f1*f3^3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f2, f1*f3^5, f2*f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f2, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            20. S = [ f3, f1*f2, f1*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f2, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle

        18. SmallGroup(294,18) = C21 x D14 has 79 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            26. S = [ f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            27. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            30. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            33. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            34. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            35. S = [ f4, f1*f3, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            36. S = [ f4, f1*f3, f2*f3^4 ]: LKH found a hamiltonian cycle
            37. S = [ f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f3, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f3, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f3, f2^2*f3^2, f3*f4 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f3, f2^2*f3^2, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f3, f2^2*f3^2, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f3, f2*f3^4, f3*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f3, f2*f3^4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f3, f2*f3^4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f3, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f3, f2*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f3, f2^2*f3^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f3, f2^2*f3^2, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f3, f2*f3^4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f2^2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2*f3^4*f4^4 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f1*f2^2*f3^5*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f1*f2^2*f3^4*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            67. S = [ f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            68. S = [ f3*f4, f1*f2^2*f3^5 ]: LKH found a hamiltonian cycle
            69. S = [ f3*f4, f1*f2^2*f3^4 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f2*f3, f2^2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f2*f3, f2*f3^4*f4^4 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f2*f3, f2^2*f3^5*f4^5 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f2*f3, f2^2*f3*f4 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f2*f3, f2*f3^3*f4^3 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f2*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f2*f3, f1*f2^2*f3^5*f4 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f2*f3, f1*f2^2*f3^4*f4 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f2*f3, f1*f2*f3^6*f4 ]: LKH found a hamiltonian cycle

        19. SmallGroup(294,19) = C3 x ((C7 x C7) : C2) has 16 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            12. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        20. SmallGroup(294,20) = C7 x C7 x S3 has 15 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            8. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            10. S = [ f2, f1*f3, f3^4*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f4, f1*f2, f1*f3 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle

        21. SmallGroup(294,21) = C7 x D42 has 69 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f2^3*f4^3 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f3, f1*f2^5*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f4, f3*f4^4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f4, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f4, f1*f2^5*f3 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2^2*f4^2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2^3*f4^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            32. S = [ f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            33. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f3, f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            35. S = [ f3, f1*f2, f2^3*f4^3 ]: LKH found a hamiltonian cycle
            36. S = [ f3, f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f3, f1*f2, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f4, f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            39. S = [ f4, f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            40. S = [ f4, f1*f2, f2^4*f3 ]: LKH found a hamiltonian cycle
            41. S = [ f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            42. S = [ f4, f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            43. S = [ f1*f2, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f1*f2, f2*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            45. S = [ f1*f2, f2*f3, f2^3*f4^3 ]: LKH found a hamiltonian cycle
            46. S = [ f1*f2, f2^2*f3^2, f2*f4 ]: LKH found a hamiltonian cycle
            47. S = [ f1*f2, f2^2*f3^2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            48. S = [ f1*f2, f2^2*f3^2, f2^3*f4^3 ]: LKH found a hamiltonian cycle
            49. S = [ f1*f2, f2^4*f3, f2*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f1*f2, f2^4*f3, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            51. S = [ f1*f2, f2^4*f3, f2^3*f4^3 ]: LKH found a hamiltonian cycle
            52. S = [ f1*f2, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            53. S = [ f1*f2, f2*f3, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            54. S = [ f1*f2, f2*f3, f1*f2^5*f4 ]: LKH found a hamiltonian cycle
            55. S = [ f1*f2, f2^2*f3^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            56. S = [ f1*f2, f2^2*f3^2, f1*f2^3*f4 ]: LKH found a hamiltonian cycle
            57. S = [ f1*f2, f2^4*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            58. S = [ f1*f2, f2*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f2, f2*f4, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f2, f2*f4, f1*f2^5*f3 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f2, f2^2*f4^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f2, f2^2*f4^2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f2, f2^3*f4^3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f2, f2^2*f3^2*f4^2 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f2, f2^4*f3*f4^4 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f2, f1*f2^3*f3*f4 ]: LKH found a hamiltonian cycle

        22. SmallGroup(294,22) = (C21 x C7) : C2 has 11 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2*f3, f1*f2^2*f4 ]: LKH found a hamiltonian cycle

        23. SmallGroup(294,23) = C42 x C7 is abelian

k = 43: The largest prime divisor of k is 43.
    There are 2 groups of order 43 x 43 = 1849.

        1. SmallGroup(1849,1) = C1849 is abelian

        2. SmallGroup(1849,2) = C43 x C43 is abelian

k = 44: The largest prime divisor of k is 11.
    There are 12 groups of order 44 x 11 = 484.

        1. SmallGroup(484,1) = C121 : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        2. SmallGroup(484,2) = C484 is abelian

        3. SmallGroup(484,3) = D484 has 20 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4^3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4^5 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f2*f4^7 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f2*f4^9 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f3^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f3^3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f3^4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f3^5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f1*f3, f2*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f1*f3, f2*f4^5 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f1*f3, f2*f4^7 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f1*f3, f2*f4^9 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(484,4) = C242 x C2 is abelian

        5. SmallGroup(484,5) = C11 x (C11 : C4) has 27 generating sets.
            1. S = [ f1, f2, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f4, f1*f2 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2^2*f4^2 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f2^3*f4^3 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2^4*f4^4 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f2^5*f4^5 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f2^3*f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f2^5*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f1*f2^7*f3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f1*f2^2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f2, f1*f2^10*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1*f2, f2^3*f3*f4^3 ]: LKH found a hamiltonian cycle
            25. S = [ f1*f2, f2^5*f3*f4^5 ]: LKH found a hamiltonian cycle
            26. S = [ f1*f2, f2^7*f3*f4^7 ]: LKH found a hamiltonian cycle
            27. S = [ f1*f2, f2^9*f3*f4^9 ]: LKH found a hamiltonian cycle

        6. SmallGroup(484,6) = (C11 x C11) : C4 has 6 generating sets.
            1. S = [ f1, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle

        7. SmallGroup(484,7) = C44 x C11 is abelian

        8. SmallGroup(484,8) = (C11 x C11) : C4 has 3 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        9. SmallGroup(484,9) = D22 x D22 has 40 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f4, f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f1*f2, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f4, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f4, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f4, f2*f3*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f4, f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f4, f2*f3*f4^5 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f3^2*f4^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f3^3*f4^3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f3^4*f4^4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f3^5*f4^5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f1*f2*f4, f1*f3*f4 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f1*f2*f4, f1*f2*f3*f4^3 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f1*f2*f4, f1*f2*f3*f4^5 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f1*f2*f4, f1*f2*f3*f4^7 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f1*f2*f4, f1*f2*f3*f4^10 ]: LKH found a hamiltonian cycle
            33. S = [ f3, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle
            34. S = [ f1*f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1*f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            36. S = [ f1*f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            37. S = [ f1*f2, f1*f3, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            38. S = [ f1*f2, f1*f3, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            39. S = [ f1*f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle

        10. SmallGroup(484,10) = C22 x D22 has 122 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f3*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2, f1*f3*f4 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f4, f2*f3 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f1*f2, f3*f4 ]: LKH found a hamiltonian cycle
            11. S = [ f1, f1*f4, f2*f3 ]: LKH found a hamiltonian cycle
            12. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            13. S = [ f1, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            14. S = [ f1, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            15. S = [ f1, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            16. S = [ f1, f2*f3, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            17. S = [ f1, f2*f3, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            18. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            19. S = [ f1, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            20. S = [ f1, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            21. S = [ f1, f2*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            22. S = [ f1, f2*f3, f1*f3^7*f4 ]: LKH found a hamiltonian cycle
            23. S = [ f1, f2*f3, f1*f3^9*f4 ]: LKH found a hamiltonian cycle
            24. S = [ f1, f2*f4, f3*f4 ]: LKH found a hamiltonian cycle
            25. S = [ f1, f2*f4, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            26. S = [ f1, f2*f4, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            27. S = [ f1, f2*f4, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            28. S = [ f1, f2*f4, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            29. S = [ f1, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            30. S = [ f1, f3*f4, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            31. S = [ f1, f3*f4, f1*f2*f3^5 ]: LKH found a hamiltonian cycle
            32. S = [ f1, f3*f4, f1*f2*f3^7 ]: LKH found a hamiltonian cycle
            33. S = [ f1, f3*f4, f1*f2*f3^9 ]: LKH found a hamiltonian cycle
            34. S = [ f1, f3*f4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            35. S = [ f1, f3^2*f4^2, f1*f2*f4 ]: LKH found a hamiltonian cycle
            36. S = [ f1, f3^3*f4^3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            37. S = [ f1, f3^4*f4^4, f1*f2*f4 ]: LKH found a hamiltonian cycle
            38. S = [ f1, f3^5*f4^5, f1*f2*f4 ]: LKH found a hamiltonian cycle
            39. S = [ f1, f1*f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            40. S = [ f1, f2*f3*f4 ]: LKH found a hamiltonian cycle
            41. S = [ f1, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            42. S = [ f2, f4, f1*f3 ]: LKH found a hamiltonian cycle
            43. S = [ f2, f1*f3, f3*f4 ]: LKH found a hamiltonian cycle
            44. S = [ f2, f1*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            45. S = [ f2, f1*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            46. S = [ f2, f1*f3, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            47. S = [ f2, f1*f3, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            48. S = [ f2, f1*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            49. S = [ f2, f1*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            50. S = [ f2, f1*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            51. S = [ f4, f1*f3, f2*f3 ]: LKH found a hamiltonian cycle
            52. S = [ f4, f1*f3, f2*f3^3 ]: LKH found a hamiltonian cycle
            53. S = [ f4, f1*f3, f2*f3^5 ]: LKH found a hamiltonian cycle
            54. S = [ f4, f1*f3, f2*f3^7 ]: LKH found a hamiltonian cycle
            55. S = [ f4, f1*f3, f2*f3^9 ]: LKH found a hamiltonian cycle
            56. S = [ f4, f1*f3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            57. S = [ f4, f1*f3, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            58. S = [ f4, f1*f3, f1*f2*f3^5 ]: LKH found a hamiltonian cycle
            59. S = [ f1*f3, f2*f3, f3*f4 ]: LKH found a hamiltonian cycle
            60. S = [ f1*f3, f2*f3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            61. S = [ f1*f3, f2*f3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            62. S = [ f1*f3, f2*f3, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            63. S = [ f1*f3, f2*f3, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            64. S = [ f1*f3, f2*f3^3, f3*f4 ]: LKH found a hamiltonian cycle
            65. S = [ f1*f3, f2*f3^3, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            66. S = [ f1*f3, f2*f3^3, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            67. S = [ f1*f3, f2*f3^3, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            68. S = [ f1*f3, f2*f3^3, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            69. S = [ f1*f3, f2*f3^5, f3*f4 ]: LKH found a hamiltonian cycle
            70. S = [ f1*f3, f2*f3^5, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            71. S = [ f1*f3, f2*f3^5, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            72. S = [ f1*f3, f2*f3^5, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            73. S = [ f1*f3, f2*f3^5, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            74. S = [ f1*f3, f2*f3^7, f3*f4 ]: LKH found a hamiltonian cycle
            75. S = [ f1*f3, f2*f3^7, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            76. S = [ f1*f3, f2*f3^7, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            77. S = [ f1*f3, f2*f3^7, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            78. S = [ f1*f3, f2*f3^7, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            79. S = [ f1*f3, f2*f3^9, f3*f4 ]: LKH found a hamiltonian cycle
            80. S = [ f1*f3, f2*f3^9, f3^2*f4^2 ]: LKH found a hamiltonian cycle
            81. S = [ f1*f3, f2*f3^9, f3^3*f4^3 ]: LKH found a hamiltonian cycle
            82. S = [ f1*f3, f2*f3^9, f3^4*f4^4 ]: LKH found a hamiltonian cycle
            83. S = [ f1*f3, f2*f3^9, f3^5*f4^5 ]: LKH found a hamiltonian cycle
            84. S = [ f1*f3, f2*f3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            85. S = [ f1*f3, f2*f3, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            86. S = [ f1*f3, f2*f3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            87. S = [ f1*f3, f2*f3, f1*f3^7*f4 ]: LKH found a hamiltonian cycle
            88. S = [ f1*f3, f2*f3, f1*f3^9*f4 ]: LKH found a hamiltonian cycle
            89. S = [ f1*f3, f2*f3^3, f1*f3*f4 ]: LKH found a hamiltonian cycle
            90. S = [ f1*f3, f2*f3^3, f1*f3^5*f4 ]: LKH found a hamiltonian cycle
            91. S = [ f1*f3, f2*f3^3, f1*f3^7*f4 ]: LKH found a hamiltonian cycle
            92. S = [ f1*f3, f2*f3^3, f1*f3^9*f4 ]: LKH found a hamiltonian cycle
            93. S = [ f1*f3, f2*f3^5, f1*f3*f4 ]: LKH found a hamiltonian cycle
            94. S = [ f1*f3, f2*f3^5, f1*f3^3*f4 ]: LKH found a hamiltonian cycle
            95. S = [ f1*f3, f2*f3^5, f1*f3^7*f4 ]: LKH found a hamiltonian cycle
            96. S = [ f1*f3, f2*f3^7, f1*f3*f4 ]: LKH found a hamiltonian cycle
            97. S = [ f1*f3, f2*f3^7, f1*f3^9*f4 ]: LKH found a hamiltonian cycle
            98. S = [ f1*f3, f2*f3^9, f1*f3*f4 ]: LKH found a hamiltonian cycle
            99. S = [ f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            100. S = [ f1*f3, f3*f4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            101. S = [ f1*f3, f3*f4, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            102. S = [ f1*f3, f3*f4, f1*f2*f3^5 ]: LKH found a hamiltonian cycle
            103. S = [ f1*f3, f3*f4, f1*f2*f3^7 ]: LKH found a hamiltonian cycle
            104. S = [ f1*f3, f3*f4, f1*f2*f3^9 ]: LKH found a hamiltonian cycle
            105. S = [ f1*f3, f3^2*f4^2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            106. S = [ f1*f3, f3^2*f4^2, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            107. S = [ f1*f3, f3^2*f4^2, f1*f2*f3^5 ]: LKH found a hamiltonian cycle
            108. S = [ f1*f3, f3^2*f4^2, f1*f2*f3^7 ]: LKH found a hamiltonian cycle
            109. S = [ f1*f3, f3^3*f4^3, f1*f2*f3 ]: LKH found a hamiltonian cycle
            110. S = [ f1*f3, f3^3*f4^3, f1*f2*f3^5 ]: LKH found a hamiltonian cycle
            111. S = [ f1*f3, f3^3*f4^3, f1*f2*f3^9 ]: LKH found a hamiltonian cycle
            112. S = [ f1*f3, f3^4*f4^4, f1*f2*f3 ]: LKH found a hamiltonian cycle
            113. S = [ f1*f3, f3^4*f4^4, f1*f2*f3^3 ]: LKH found a hamiltonian cycle
            114. S = [ f1*f3, f3^5*f4^5, f1*f2*f3 ]: LKH found a hamiltonian cycle
            115. S = [ f1*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle
            116. S = [ f1*f3, f2*f3^3*f4^3 ]: LKH found a hamiltonian cycle
            117. S = [ f1*f3, f2*f3^5*f4^5 ]: LKH found a hamiltonian cycle
            118. S = [ f1*f3, f2*f3^7*f4^7 ]: LKH found a hamiltonian cycle
            119. S = [ f1*f3, f2*f3^9*f4^9 ]: LKH found a hamiltonian cycle
            120. S = [ f1*f3, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle
            121. S = [ f1*f3, f1*f2*f3^3*f4 ]: LKH found a hamiltonian cycle
            122. S = [ f1*f3, f1*f2*f3^5*f4 ]: LKH found a hamiltonian cycle

        11. SmallGroup(484,11) = C2 x ((C11 x C11) : C2) has 10 generating sets.
            1. S = [ f1, f2, f3, f4 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f3, f1*f4 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2, f1*f3, f1*f4 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f3, f4, f1*f2 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f3, f2*f4 ]: LKH found a hamiltonian cycle
            6. S = [ f1, f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            7. S = [ f1, f1*f3, f2*f4 ]: LKH found a hamiltonian cycle
            8. S = [ f1, f1*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle
            9. S = [ f1, f2*f3, f2*f4 ]: LKH found a hamiltonian cycle
            10. S = [ f1, f2*f3, f1*f2*f4 ]: LKH found a hamiltonian cycle

        12. SmallGroup(484,12) = C22 x C22 is abelian

k = 45: The largest prime divisor of k is 5.
    There are 6 groups of order 45 x 5 = 225.

        1. SmallGroup(225,1) = C225 is abelian

        2. SmallGroup(225,2) = C75 x C3 is abelian

        3. SmallGroup(225,3) = (C5 x C5) : C9 has 4 generating sets.
            1. S = [ f1, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f1^2*f3^2*f4^3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(225,4) = C45 x C5 is abelian

        5. SmallGroup(225,5) = C3 x ((C5 x C5) : C3) has 5 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f3, f1*f2 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle

        6. SmallGroup(225,6) = C15 x C15 is abelian

k = 46: The largest prime divisor of k is 23.
    There are 5 groups of order 46 x 23 = 1058.

        1. SmallGroup(1058,1) = D1058 has 2 generating sets.
            1. S = [ f1, f2 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f1*f2 ]: LKH found a hamiltonian cycle

        2. SmallGroup(1058,2) = C1058 is abelian

        3. SmallGroup(1058,3) = C23 x D46 has 22 generating sets.
            1. S = [ f1, f2, f3 ]: LKH found a hamiltonian cycle
            2. S = [ f1, f2, f1*f3 ]: LKH found a hamiltonian cycle
            3. S = [ f1, f2*f3 ]: LKH found a hamiltonian cycle
            4. S = [ f1, f1*f2*f3 ]: LKH found a hamiltonian cycle
            5. S = [ f3, f1*f2 ]: LKH found a hamiltonian cycle
            6. S = [ f1*f2, f2*f3 ]: LKH found a hamiltonian cycle
            7. S = [ f1*f2, f2^2*f3^2 ]: LKH found a hamiltonian cycle
            8. S = [ f1*f2, f2^3*f3^3 ]: LKH found a hamiltonian cycle
            9. S = [ f1*f2, f2^4*f3^4 ]: LKH found a hamiltonian cycle
            10. S = [ f1*f2, f2^5*f3^5 ]: LKH found a hamiltonian cycle
            11. S = [ f1*f2, f2^6*f3^6 ]: LKH found a hamiltonian cycle
            12. S = [ f1*f2, f2^7*f3^7 ]: LKH found a hamiltonian cycle
            13. S = [ f1*f2, f2^8*f3^8 ]: LKH found a hamiltonian cycle
            14. S = [ f1*f2, f2^9*f3^9 ]: LKH found a hamiltonian cycle
            15. S = [ f1*f2, f2^10*f3^10 ]: LKH found a hamiltonian cycle
            16. S = [ f1*f2, f2^11*f3^11 ]: LKH found a hamiltonian cycle
            17. S = [ f1*f2, f1*f2*f3 ]: LKH found a hamiltonian cycle
            18. S = [ f1*f2, f1*f2^3*f3 ]: LKH found a hamiltonian cycle
            19. S = [ f1*f2, f1*f2^5*f3 ]: LKH found a hamiltonian cycle
            20. S = [ f1*f2, f1*f2^7*f3 ]: LKH found a hamiltonian cycle
            21. S = [ f1*f2, f1*f2^11*f3 ]: LKH found a hamiltonian cycle
            22. S = [ f1*f2, f1*f2^17*f3 ]: LKH found a hamiltonian cycle

        4. SmallGroup(1058,4) = (C23 x C23) : C2 is dihedral type of order 2p^2

        5. SmallGroup(1058,5) = C46 x C23 is abelian

k = 47: The largest prime divisor of k is 47.
    There are 2 groups of order 47 x 47 = 2209.

        1. SmallGroup(2209,1) = C2209 is abelian

        2. SmallGroup(2209,2) = C47 x C47 is abelian

Success: All connected Cayley graphs of the following orders are hamiltonian:
    1 (k = 1)
    4 (k = 2)
    9 (k = 3)
    8 (k = 4)
    25 (k = 5)
    18 (k = 6)
    49 (k = 7)
    16 (k = 8)
    27 (k = 9)
    50 (k = 10)
    121 (k = 11)
    36 (k = 12)
    169 (k = 13)
    98 (k = 14)
    75 (k = 15)
    32 (k = 16)
    289 (k = 17)
    54 (k = 18)
    361 (k = 19)
    100 (k = 20)
    147 (k = 21)
    242 (k = 22)
    529 (k = 23)
    72 (k = 24)
    125 (k = 25)
    338 (k = 26)
    81 (k = 27)
    196 (k = 28)
    841 (k = 29)
    150 (k = 30)
    961 (k = 31)
    64 (k = 32)
    363 (k = 33)
    578 (k = 34)
    245 (k = 35)
    108 (k = 36)
    1369 (k = 37)
    722 (k = 38)
    507 (k = 39)
    200 (k = 40)
    1681 (k = 41)
    294 (k = 42)
    1849 (k = 43)
    484 (k = 44)
    225 (k = 45)
    1058 (k = 46)
    2209 (k = 47)
gap> 


==> anc/gap_output/2-7_2_-SylowSubgroupNotNormal-output.txt <==
 ┌───────┐   GAP 4.8.9, 18-Dec-2017, build of 2018-01-02 16:18:42 (MST)
 │  GAP  │   https://www.gap-system.org
 └───────┘   Architecture: x86_64-pc-linux-gnu-gcc-default64
 Libs used:  gmp, readline
 Loading the library and packages ...
 Components: trans 1.0, prim 2.1, small* 1.0, id* 1.0
 Packages:   AClib 1.2, Alnuth 3.1.0, AtlasRep 1.5.1, AutPGrp 1.8, Browse 1.8.7, CRISP 1.4.4, Cryst 4.1.12, 
             CrystCat 1.1.6, CTblLib 1.2.2, FactInt 1.6.0, FGA 1.3.1, GAPDoc 1.6.1, IO 4.5.0, IRREDSOL 1.4, 
             LAGUNA 3.8.0, Polenta 1.3.8, Polycyclic 2.11, RadiRoot 2.7, ResClasses 4.7.0, Sophus 1.23, 
             SpinSym 1.5, TomLib 1.2.6, utils 0.49
 Try '??help' for help. See also '?copyright', '?cite' and '?authors'
gap> Read("SylowSubgroupNotNormal.gap");
──────────────────────────────────────────────────────────────────────────────────────────────────────────────────
Loading  GRAPE 4.7 (GRaph Algorithms using PErmutation groups)
by Leonard H. Soicher (http://www.maths.qmul.ac.uk/~leonard/).
Homepage: http://www.maths.qmul.ac.uk/~leonard/grape/
──────────────────────────────────────────────────────────────────────────────────────────────────────────────────

k = 1: largest prime divisor is 1.

k = 2: largest prime divisor is 2.

k = 3: largest prime divisor is 3.

k = 4: largest prime divisor is 2.

    p = 3: Checking the 5 groups of order 4 x 3 = 12.
        G = SmallGroup(12,3) = A4 has 2 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle

k = 5: largest prime divisor is 5.

k = 6: largest prime divisor is 3.

    p = 5: Checking the 4 groups of order 6 x 5 = 30.

k = 7: largest prime divisor is 7.

k = 8: largest prime divisor is 2.

    p = 3: Checking the 15 groups of order 8 x 3 = 24.
        G = SmallGroup(24,3) = SL(2,3) has 5 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f1^2*f2 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f1*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1*f4, f1^2*f2 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(24,12) = S4 has 11 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f1*f2 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f3, f1*f2^2 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f1*f2, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(24,13) = C2 x A4 has 7 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                5. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                6. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                7. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle

    p = 7: Checking the 13 groups of order 8 x 7 = 56.
        G = SmallGroup(56,11) = (C2 x C2 x C2) : C7 has 3 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f1^2*f2*f3 ]:  LKH found a hamiltonian cycle

k = 9: largest prime divisor is 3.

k = 10: largest prime divisor is 5.

k = 11: largest prime divisor is 11.

k = 12: largest prime divisor is 3.

    p = 5: Checking the 13 groups of order 12 x 5 = 60.
        G = SmallGroup(60,5) = A5 has 20 generating sets.
                1. S = [ (3,4,5), (2,3)(4,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                2. S = [ (3,4,5), (2,3)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                3. S = [ (3,4,5), (2,3)(4,5), (1,3)(4,5) ]:  LKH found a hamiltonian cycle
                4. S = [ (3,4,5), (2,3)(4,5), (1,4,5) ]:  LKH found a hamiltonian cycle
                5. S = [ (3,4,5), (2,3)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                6. S = [ (3,4,5), (2,3,4), (1,3,4) ]:  LKH found a hamiltonian cycle
                7. S = [ (3,4,5), (1,2,3) ]:  LKH found a hamiltonian cycle
                8. S = [ (3,4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                9. S = [ (3,4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                10. S = [ (3,4,5), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                11. S = [ (2,3)(4,5), (2,4)(3,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                12. S = [ (2,3)(4,5), (2,4)(3,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                13. S = [ (2,3)(4,5), (1,2)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                14. S = [ (2,3)(4,5), (1,2)(4,5), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                15. S = [ (2,3)(4,5), (1,2)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                16. S = [ (2,3)(4,5), (1,2)(3,4), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                17. S = [ (2,3)(4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                18. S = [ (2,3)(4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                19. S = [ (1,2,3,4,5), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                20. S = [ (1,2,3,4,5), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle

    p = 11: Checking the 10 groups of order 12 x 11 = 132.

k = 13: largest prime divisor is 13.

k = 14: largest prime divisor is 7.

    p = 13: Checking the 4 groups of order 14 x 13 = 182.

k = 15: largest prime divisor is 5.

    p = 7: Checking the 2 groups of order 15 x 7 = 105.

k = 16: largest prime divisor is 2.

    p = 3: Checking the 52 groups of order 16 x 3 = 48.
        G = SmallGroup(48,3) = (C4 x C4) : C3 has 2 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,28) = C2 . S4 = SL(2,3) . C2 has 18 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f3, f1*f2 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f1*f2^2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f1*f2, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                16. S = [ f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                18. S = [ f1*f3, f1*f2*f3*f4*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,29) = GL(2,3) has 23 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f3, f1*f2 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f1*f2^2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f3, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f1*f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f1*f2, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f3 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f1*f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f1*f2*f4, f1*f2^2*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,30) = A4 : C4 has 23 generating sets.
                1. S = [ f1, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f3*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f3, f1*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,31) = C4 x A4 has 16 generating sets.
                1. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f2, f1*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f4, f1*f2 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1*f2, f1*f2^2*f4*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1*f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                16. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,32) = C2 x SL(2,3) has 13 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f2^2*f3 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f2*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2*f5, f2^2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                9. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f2, f2^2*f3 ]:  LKH found a hamiltonian cycle
                12. S = [ f1*f2, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                13. S = [ f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,33) = SL(2,3) : C2 has 14 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f2^2*f3 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f2*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2*f5, f2^2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                9. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2^2, f1*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                12. S = [ f1*f2, f1*f2^2*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1*f2, f2^2*f3 ]:  LKH found a hamiltonian cycle
                14. S = [ f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,48) = C2 x S4 has 53 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f3*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f2*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                45. S = [ f2, f3, f1*f4 ]:  LKH found a hamiltonian cycle
                46. S = [ f2, f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                47. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                48. S = [ f3, f1*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                49. S = [ f3, f1*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                51. S = [ f1*f4, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                52. S = [ f1*f4, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,49) = C2 x C2 x A4 has 13 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f3, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f3, f1*f3*f4, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f4, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                12. S = [ f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(48,50) = (C2 x C2 x C2 x C2) : C3 has 3 generating sets.
                1. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f1*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle

    p = 5: Checking the 52 groups of order 16 x 5 = 80.
        G = SmallGroup(80,49) = (C2 x C2 x C2 x C2) : C5 has 3 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle

    p = 7: Checking the 43 groups of order 16 x 7 = 112.
        G = SmallGroup(112,41) = C2 x ((C2 x C2 x C2) : C7) has 11 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                5. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1*f2^3*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f2^5*f3*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                9. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f2, f1*f2^3*f3*f4*f5 ]:  LKH found a hamiltonian cycle

k = 17: largest prime divisor is 17.

k = 18: largest prime divisor is 3.

    p = 5: Checking the 10 groups of order 18 x 5 = 90.

    p = 17: Checking the 10 groups of order 18 x 17 = 306.

k = 19: largest prime divisor is 19.

k = 20: largest prime divisor is 5.

    p = 19: Checking the 11 groups of order 20 x 19 = 380.

k = 21: largest prime divisor is 7.

k = 22: largest prime divisor is 11.

k = 23: largest prime divisor is 23.

k = 24: largest prime divisor is 3.

    p = 5: Checking the 47 groups of order 24 x 5 = 120.
        G = SmallGroup(120,5) = SL(2,5) has 45 generating sets.
                1. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
                1. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
  ( 1, 3, 4, 9)( 2, 5, 8, 6)( 7,14,13,15)(10,17,11,12)(16,18,21,19)(20,23,24,22) ]:  LKH found a hamiltonian cycle
                2. S = [ ( 3,23,15,13,21)( 5,20,12,11,19)( 6,24,17,10,18)( 7,16, 9,22,14), 
                2. S = [ ( 3,23,15,13,21)( 5,20,12,11,19)( 6,24,17,10,18)( 7,16, 9,22,14), 
  ( 1, 3, 4, 9)( 2, 5, 8, 6)( 7,14,13,15)(10,17,11,12)(16,18,21,19)(20,23,24,22) ]:  LKH found a hamiltonian cycle
                3. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
                3. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
  ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24) 
 ]:  LKH found a hamiltonian cycle
                4. S = [ ( 3,23,15,13,21)( 5,20,12,11,19)( 6,24,17,10,18)( 7,16, 9,22,14), 
                4. S = [ ( 3,23,15,13,21)( 5,20,12,11,19)( 6,24,17,10,18)( 7,16, 9,22,14), 
  ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24) 
 ]:  LKH found a hamiltonian cycle
                5. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
                5. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
  ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19) ]:  LKH found a hamiltonian cycle
                6. S = [ ( 3,23,15,13,21)( 5,20,12,11,19)( 6,24,17,10,18)( 7,16, 9,22,14), 
                6. S = [ ( 3,23,15,13,21)( 5,20,12,11,19)( 6,24,17,10,18)( 7,16, 9,22,14), 
  ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19) ]:  LKH found a hamiltonian cycle
                7. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
                7. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
  ( 1, 3,19,12,23, 4, 9,18,17,22)( 2, 5,16,14,20, 8, 6,21,15,24)( 7,13)(10,11) ]:  LKH found a hamiltonian cycle
                8. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
                8. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
  ( 1,12, 9,22,19, 4,17, 3,23,18)( 2,14, 6,24,16, 8,15, 5,20,21)( 7,13)(10,11) ]:  LKH found a hamiltonian cycle
                9. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
                9. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
  ( 1, 3,24,11,16)( 2, 5,23, 7,18)( 4, 9,20,10,21)( 6,22,13,19, 8) ]:  LKH found a hamiltonian cycle
                10. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
                10. S = [ ( 3,13,23,21,15)( 5,11,20,19,12)( 6,10,24,18,17)( 7,22,16,14, 9), 
  ( 1,24,16, 3,11)( 2,23,18, 5, 7)( 4,20,21, 9,10)( 6,13, 8,22,19) ]:  LKH found a hamiltonian cycle
                11. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                11. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1, 3, 4, 9)( 2, 5, 8, 6)( 7,14,13,15)(10,17,11,12)(16,18,21,19)(20,23,24,22) ]:  LKH found a hamiltonian cycle
                12. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                12. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1, 5, 4, 6)( 2, 9, 8, 3)( 7,10,13,11)(12,15,17,14)(16,23,21,22)(18,20,19,24) ]:  LKH found a hamiltonian cycle
                13. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                13. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18) ]:  LKH found a hamiltonian cycle
                14. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                14. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1, 7, 4,13)( 2,10, 8,11)( 3,23, 9,22)( 5,20, 6,24)(12,15,17,14)(16,18,21,19) ]:  LKH found a hamiltonian cycle
                15. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                15. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1,10, 4,11)( 2,13, 8, 7)( 3, 5, 9, 6)(12,19,17,18)(14,16,15,21)(20,23,24,22) ]:  LKH found a hamiltonian cycle
                16. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                16. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1,10,12)( 2,13,14)( 3,24,18)( 4,11,17)( 5,23,21)( 6,22,16)( 7,15, 8)( 9,20,19) 
 ]:  LKH found a hamiltonian cycle
                17. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                17. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1,11,12, 4,10,17)( 2, 7,14, 8,13,15)( 3,20,18, 9,24,19)( 5,22,21, 6,23,16) ]:  LKH found a hamiltonian cycle
                18. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                18. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1,12, 4,17)( 2,14, 8,15)( 3, 5, 9, 6)( 7,22,13,23)(10,24,11,20)(16,19,21,18) ]:  LKH found a hamiltonian cycle
                19. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                19. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
  ( 1,13,22)( 2,11,24)( 3,12,21)( 4, 7,23)( 5,14,19)( 6,15,18)( 8,10,20)( 9,17,16) 
 ]:  LKH found a hamiltonian cycle
                20. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), 
                20. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 2, 4, 8)( 3,10, 9,11)( 5,13, 6, 7)(12,23,17,22)(14,20,15,24)(16,19,21,18), ( 1,14, 4,15)( 2,17, 8,12)( 3,16, 9,21)
    ( 5,18, 6,19)( 7,10,13,11)(20,23,24,22) ]:  LKH found a hamiltonian cycle
                21. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
                21. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24) ]:  LKH found a hamiltonian cycle
                22. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
                22. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19) ]:  LKH found a hamiltonian cycle
                23. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
                23. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 3,19,12,23, 4, 9,18,17,22)( 2, 5,16,14,20, 8, 6,21,15,24)( 7,13)(10,11) ]:  LKH found a hamiltonian cycle
                24. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
                24. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1,12, 9,22,19, 4,17, 3,23,18)( 2,14, 6,24,16, 8,15, 5,20,21)( 7,13)(10,11) ]:  LKH found a hamiltonian cycle
                25. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18), ( 1,10,12)( 2,13,14)( 3,24,18)( 4,11,17)( 5,23,21)
                25. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18), ( 1,10,12)( 2,13,14)( 3,24,18)( 4,11,17)( 5,23,21)
    ( 6,22,16)( 7,15, 8)( 9,20,19) ]:  LKH found a hamiltonian cycle
                26. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18), ( 1,11,12, 4,10,17)( 2, 7,14, 8,13,15)
                26. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18), ( 1,11,12, 4,10,17)( 2, 7,14, 8,13,15)
    ( 3,20,18, 9,24,19)( 5,22,21, 6,23,16) ]:  LKH found a hamiltonian cycle
                27. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18), ( 1,18, 4,19)( 2,21, 8,16)( 3, 7, 9,13)
                27. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18), ( 1,18, 4,19)( 2,21, 8,16)( 3, 7, 9,13)
    ( 5,10, 6,11)(12,15,17,14)(20,22,24,23) ]:  LKH found a hamiltonian cycle
                28. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18), ( 1,20, 4,24)( 2,22, 8,23)( 3,14, 9,15)
                28. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7,22, 4,13,23)( 2,10,24, 8,11,20)( 3,17,21, 9,12,16)( 5,15,19, 6,14,18), ( 1,20, 4,24)( 2,22, 8,23)( 3,14, 9,15)
    ( 5,17, 6,12)( 7,11,13,10)(16,18,21,19) ]:  LKH found a hamiltonian cycle
                29. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7, 4,13)( 2,10, 8,11)( 3,23, 9,22)( 5,20, 6,24)(12,15,17,14)(16,18,21,19), ( 1,11,18)( 2, 7,21)( 3,15,20)( 4,10,19)
                29. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7, 4,13)( 2,10, 8,11)( 3,23, 9,22)( 5,20, 6,24)(12,15,17,14)(16,18,21,19), ( 1,11,18)( 2, 7,21)( 3,15,20)( 4,10,19)
    ( 5,12,22)( 6,17,23)( 8,13,16)( 9,14,24) ]:  LKH found a hamiltonian cycle
                30. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7, 4,13)( 2,10, 8,11)( 3,23, 9,22)( 5,20, 6,24)(12,15,17,14)(16,18,21,19), ( 1,17,20)( 2,15,22)( 3,13,19)( 4,12,24)
                30. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1, 7, 4,13)( 2,10, 8,11)( 3,23, 9,22)( 5,20, 6,24)(12,15,17,14)(16,18,21,19), ( 1,17,20)( 2,15,22)( 3,13,19)( 4,12,24)
    ( 5,11,16)( 6,10,21)( 7,18, 9)( 8,14,23) ]:  LKH found a hamiltonian cycle
                31. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1,10,12)( 2,13,14)( 3,24,18)( 4,11,17)( 5,23,21)( 6,22,16)( 7,15, 8)( 9,20,19), ( 1,13,22)( 2,11,24)( 3,12,21)( 4, 7,23)
                31. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1,10,12)( 2,13,14)( 3,24,18)( 4,11,17)( 5,23,21)( 6,22,16)( 7,15, 8)( 9,20,19), ( 1,13,22)( 2,11,24)( 3,12,21)( 4, 7,23)
    ( 5,14,19)( 6,15,18)( 8,10,20)( 9,17,16) ]:  LKH found a hamiltonian cycle
                32. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1,11,18)( 2, 7,21)( 3,15,20)( 4,10,19)( 5,12,22)( 6,17,23)( 8,13,16)( 9,14,24), ( 1,21,23, 4,16,22)( 2,19,20, 8,18,24)
                32. S = [ ( 1, 2, 4, 8)( 3, 6, 9, 5)( 7,12,13,17)(10,14,11,15)(16,20,21,24)(18,22,19,23), 
  ( 1,11,18)( 2, 7,21)( 3,15,20)( 4,10,19)( 5,12,22)( 6,17,23)( 8,13,16)( 9,14,24), ( 1,21,23, 4,16,22)( 2,19,20, 8,18,24)
    ( 3,11,17, 9,10,12)( 5, 7,15, 6,13,14) ]:  LKH found a hamiltonian cycle
                33. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
                33. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19) ]:  LKH found a hamiltonian cycle
                34. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
                34. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 3,19,12,23, 4, 9,18,17,22)( 2, 5,16,14,20, 8, 6,21,15,24)( 7,13)(10,11) ]:  LKH found a hamiltonian cycle
                35. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
                35. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1,12, 9,22,19, 4,17, 3,23,18)( 2,14, 6,24,16, 8,15, 5,20,21)( 7,13)(10,11) ]:  LKH found a hamiltonian cycle
                36. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 5,19, 4, 6,18)( 2, 9,16, 8, 3,21)( 7,23,17,13,22,12)(10,20,15,11,24,14), ( 1,16,23)( 2,18,20)( 3,10,17)( 4,21,22)( 5,13,15)
                36. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 5,19, 4, 6,18)( 2, 9,16, 8, 3,21)( 7,23,17,13,22,12)(10,20,15,11,24,14), ( 1,16,23)( 2,18,20)( 3,10,17)( 4,21,22)( 5,13,15)
    ( 6, 7,14)( 8,19,24)( 9,11,12) ]:  LKH found a hamiltonian cycle
                37. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 5,19, 4, 6,18)( 2, 9,16, 8, 3,21)( 7,23,17,13,22,12)(10,20,15,11,24,14), ( 1,21,23, 4,16,22)( 2,19,20, 8,18,24)
                37. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 5,19, 4, 6,18)( 2, 9,16, 8, 3,21)( 7,23,17,13,22,12)(10,20,15,11,24,14), ( 1,21,23, 4,16,22)( 2,19,20, 8,18,24)
    ( 3,11,17, 9,10,12)( 5, 7,15, 6,13,14) ]:  LKH found a hamiltonian cycle
                38. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 5,24)( 2, 9,23)( 3,22, 8)( 4, 6,20)( 7,12,19)(10,14,16)(11,15,21)(13,17,18), ( 1,10,12)( 2,13,14)( 3,24,18)( 4,11,17)
                38. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 5,24)( 2, 9,23)( 3,22, 8)( 4, 6,20)( 7,12,19)(10,14,16)(11,15,21)(13,17,18), ( 1,10,12)( 2,13,14)( 3,24,18)( 4,11,17)
    ( 5,23,21)( 6,22,16)( 7,15, 8)( 9,20,19) ]:  LKH found a hamiltonian cycle
                39. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
                39. S = [ ( 1, 3, 7)( 2, 5,10)( 4, 9,13)( 6,11, 8)(12,16,20)(14,18,22)(15,19,23)(17,21,24), 
  ( 1, 9,15)( 2, 6,12)( 3,14, 4)( 5,17, 8)( 7,24,16)(10,23,18)(11,22,19)(13,20,21) ]:  LKH found a hamiltonian cycle
                40. S = [ ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19), 
                40. S = [ ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19), 
  ( 1, 3,19,12,23, 4, 9,18,17,22)( 2, 5,16,14,20, 8, 6,21,15,24)( 7,13)(10,11) ]:  LKH found a hamiltonian cycle
                41. S = [ ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19), 
                41. S = [ ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19), 
  ( 1,12, 9,22,19, 4,17, 3,23,18)( 2,14, 6,24,16, 8,15, 5,20,21)( 7,13)(10,11) ]:  LKH found a hamiltonian cycle
                42. S = [ ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19), 
  ( 1, 5,19, 4, 6,18)( 2, 9,16, 8, 3,21)( 7,23,17,13,22,12)(10,20,15,11,24,14), ( 1,11,12, 4,10,17)( 2, 7,14, 8,13,15)
                42. S = [ ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19), 
  ( 1, 5,19, 4, 6,18)( 2, 9,16, 8, 3,21)( 7,23,17,13,22,12)(10,20,15,11,24,14), ( 1,11,12, 4,10,17)( 2, 7,14, 8,13,15)
    ( 3,20,18, 9,24,19)( 5,22,21, 6,23,16) ]:  LKH found a hamiltonian cycle
                43. S = [ ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19), 
                43. S = [ ( 1, 3,15, 4, 9,14)( 2, 5,12, 8, 6,17)( 7,20,16,13,24,21)(10,22,18,11,23,19), 
  ( 1, 9, 7, 4, 3,13)( 2, 6,10, 8, 5,11)(12,21,20,17,16,24)(14,19,22,15,18,23) ]:  LKH found a hamiltonian cycle
                44. S = [ ( 1, 3,19,12,23, 4, 9,18,17,22)( 2, 5,16,14,20, 8, 6,21,15,24)( 7,13)(10,11), 
                44. S = [ ( 1, 3,19,12,23, 4, 9,18,17,22)( 2, 5,16,14,20, 8, 6,21,15,24)( 7,13)(10,11), 
  ( 1, 4)( 2, 8)( 3, 7,23,16,15, 9,13,22,21,14)( 5,10,20,18,12, 6,11,24,19,17) ]:  LKH found a hamiltonian cycle
                45. S = [ ( 1, 3,19,12,23, 4, 9,18,17,22)( 2, 5,16,14,20, 8, 6,21,15,24)( 7,13)(10,11), 
                45. S = [ ( 1, 3,19,12,23, 4, 9,18,17,22)( 2, 5,16,14,20, 8, 6,21,15,24)( 7,13)(10,11), 
  ( 1, 4)( 2, 8)( 3,16,13,14,23, 9,21, 7,15,22)( 5,18,11,17,20, 6,19,10,12,24) ]:  LKH found a hamiltonian cycle
        G = SmallGroup(120,34) = S5 has 91 generating sets.
                1. S = [ (4,5), (3,4), (2,3), (1,2) ]:  LKH found a hamiltonian cycle
                2. S = [ (4,5), (3,4), (2,3), (1,3) ]:  LKH found a hamiltonian cycle
                3. S = [ (4,5), (3,4), (2,4), (1,4) ]:  LKH found a hamiltonian cycle
                4. S = [ (4,5), (3,4), (1,2,3) ]:  LKH found a hamiltonian cycle
                5. S = [ (4,5), (3,4), (1,2,4) ]:  LKH found a hamiltonian cycle
                6. S = [ (4,5), (3,4), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                7. S = [ (4,5), (3,4), (1,3)(2,5) ]:  LKH found a hamiltonian cycle
                8. S = [ (4,5), (3,4,5), (2,3)(4,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                9. S = [ (4,5), (3,4,5), (2,3)(4,5), (1,3)(4,5) ]:  LKH found a hamiltonian cycle
                10. S = [ (4,5), (3,4,5), (2,3)(4,5), (1,4,5) ]:  LKH found a hamiltonian cycle
                11. S = [ (4,5), (3,4,5), (2,4,5), (1,4,5) ]:  LKH found a hamiltonian cycle
                12. S = [ (4,5), (3,4,5), (1,2,3) ]:  LKH found a hamiltonian cycle
                13. S = [ (4,5), (3,4,5), (1,2,4) ]:  LKH found a hamiltonian cycle
                14. S = [ (4,5), (3,4,5), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                15. S = [ (4,5), (3,4,5), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                16. S = [ (4,5), (2,3), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                17. S = [ (4,5), (2,3), (1,2,4) ]:  LKH found a hamiltonian cycle
                18. S = [ (4,5), (2,3)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                19. S = [ (4,5), (2,3)(4,5), (1,2,4) ]:  LKH found a hamiltonian cycle
                20. S = [ (4,5), (2,3)(4,5), (1,2,4,5) ]:  LKH found a hamiltonian cycle
                21. S = [ (4,5), (2,3)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                22. S = [ (4,5), (2,3,4), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                23. S = [ (4,5), (2,3,4), (1,2)(3,5) ]:  LKH found a hamiltonian cycle
                24. S = [ (4,5), (2,3,4), (1,2,3) ]:  LKH found a hamiltonian cycle
                25. S = [ (4,5), (2,3,4), (1,2,4) ]:  LKH found a hamiltonian cycle
                26. S = [ (4,5), (2,3,4), (1,2,5) ]:  LKH found a hamiltonian cycle
                27. S = [ (4,5), (2,3,4), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                28. S = [ (4,5), (2,3,4), (1,4)(2,3) ]:  LKH found a hamiltonian cycle
                29. S = [ (4,5), (2,3,4), (1,5)(3,4) ]:  LKH found a hamiltonian cycle
                30. S = [ (4,5), (2,3,4), (1,5)(2,3) ]:  LKH found a hamiltonian cycle
                31. S = [ (4,5), (2,3,4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                32. S = [ (4,5), (2,3,4,5), (1,2,4,5) ]:  LKH found a hamiltonian cycle
                33. S = [ (4,5), (2,3,4,5), (1,4,3,5) ]:  LKH found a hamiltonian cycle
                34. S = [ (4,5), (2,3,4,5), (1,4)(2,3) ]:  LKH found a hamiltonian cycle
                35. S = [ (4,5), (2,3,4,5), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                36. S = [ (4,5), (2,4)(3,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                37. S = [ (4,5), (2,4)(3,5), (1,2)(3,5) ]:  LKH found a hamiltonian cycle
                38. S = [ (4,5), (2,4)(3,5), (1,2,3) ]:  LKH found a hamiltonian cycle
                39. S = [ (4,5), (2,4)(3,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                40. S = [ (4,5), (2,4)(3,5), (1,4,3,5) ]:  LKH found a hamiltonian cycle
                41. S = [ (4,5), (2,4)(3,5), (1,4)(2,3) ]:  LKH found a hamiltonian cycle
                42. S = [ (4,5), (2,4)(3,5), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                43. S = [ (4,5), (2,4,3,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                44. S = [ (4,5), (1,2)(3,4), (1,2,3) ]:  LKH found a hamiltonian cycle
                45. S = [ (4,5), (1,2)(3,4), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                46. S = [ (4,5), (1,2)(3,4), (1,3)(2,5) ]:  LKH found a hamiltonian cycle
                47. S = [ (4,5), (1,2,3,4) ]:  LKH found a hamiltonian cycle
                48. S = [ (4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                49. S = [ (4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                50. S = [ (4,5), (1,2,4)(3,5) ]:  LKH found a hamiltonian cycle
                51. S = [ (3,4,5), (2,3)(4,5), (1,3,4,5) ]:  LKH found a hamiltonian cycle
                52. S = [ (3,4,5), (2,3,4,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                53. S = [ (3,4,5), (2,3,4,5), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                54. S = [ (3,4,5), (2,3,4,5), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle
                55. S = [ (3,4,5), (2,3,4,5), (1,3,5,4) ]:  LKH found a hamiltonian cycle
                56. S = [ (3,4,5), (2,3,4,5), (1,3)(2,5) ]:  LKH found a hamiltonian cycle
                57. S = [ (3,4,5), (2,3,4,5), (1,4)(2,3) ]:  LKH found a hamiltonian cycle
                58. S = [ (3,4,5), (1,2,3)(4,5) ]:  LKH found a hamiltonian cycle
                59. S = [ (3,4,5), (1,2,3,4) ]:  LKH found a hamiltonian cycle
                60. S = [ (3,4,5), (1,3)(2,4,5) ]:  LKH found a hamiltonian cycle
                61. S = [ (3,4,5), (1,3,2,4) ]:  LKH found a hamiltonian cycle
                62. S = [ (2,3)(4,5), (2,3,4,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                63. S = [ (2,3)(4,5), (2,3,4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                64. S = [ (2,3)(4,5), (2,3,4,5), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                65. S = [ (2,3)(4,5), (2,3,4,5), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle
                66. S = [ (2,3)(4,5), (2,3,4,5), (1,2,3,5) ]:  LKH found a hamiltonian cycle
                67. S = [ (2,3)(4,5), (2,4)(3,5), (1,2,3,5) ]:  LKH found a hamiltonian cycle
                68. S = [ (2,3)(4,5), (1,2)(4,5), (1,2,3,4) ]:  LKH found a hamiltonian cycle
                69. S = [ (2,3)(4,5), (1,2)(4,5), (1,3,4,5) ]:  LKH found a hamiltonian cycle
                70. S = [ (2,3)(4,5), (1,2)(3,4), (1,2,4,5) ]:  LKH found a hamiltonian cycle
                71. S = [ (2,3)(4,5), (1,2)(3,4,5) ]:  LKH found a hamiltonian cycle
                72. S = [ (2,3)(4,5), (1,2,3,4), (1,2,4,3,5) ]:  LKH found a hamiltonian cycle
                73. S = [ (2,3)(4,5), (1,2,3,4), (1,4,5,2,3) ]:  LKH found a hamiltonian cycle
                74. S = [ (2,3)(4,5), (1,2,3,4), (1,3,4,5) ]:  LKH found a hamiltonian cycle
                75. S = [ (2,3)(4,5), (1,2,3,4), (1,3,2,4) ]:  LKH found a hamiltonian cycle
                76. S = [ (2,3)(4,5), (1,2,4,3) ]:  LKH found a hamiltonian cycle
                77. S = [ (2,3)(4,5), (1,2,4)(3,5) ]:  LKH found a hamiltonian cycle
                78. S = [ (2,3,4,5), (2,3,5,4), (1,2,4,3) ]:  LKH found a hamiltonian cycle
                79. S = [ (2,3,4,5), (1,2)(3,4,5) ]:  LKH found a hamiltonian cycle
                80. S = [ (2,3,4,5), (1,2,3)(4,5) ]:  LKH found a hamiltonian cycle
                81. S = [ (2,3,4,5), (1,2,3,4) ]:  LKH found a hamiltonian cycle
                82. S = [ (2,3,4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                83. S = [ (2,3,4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                84. S = [ (2,3,4,5), (1,2,3,5,4), (1,2,5,3,4) ]:  LKH found a hamiltonian cycle
                85. S = [ (2,3,4,5), (1,2,3,5,4), (1,5,4,2,3) ]:  LKH found a hamiltonian cycle
                86. S = [ (2,3,4,5), (1,2,3,5), (1,3,2,4) ]:  LKH found a hamiltonian cycle
                87. S = [ (2,3,4,5), (1,2,4)(3,5) ]:  LKH found a hamiltonian cycle
                88. S = [ (1,2)(3,4,5), (1,2,3)(4,5) ]:  LKH found a hamiltonian cycle
                89. S = [ (1,2)(3,4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                90. S = [ (1,2)(3,4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                91. S = [ (1,2)(3,4,5), (1,3)(2,4,5) ]:  LKH found a hamiltonian cycle
        G = SmallGroup(120,35) = C2 x A5 has 127 generating sets.
                1. S = [ (6,7), (3,4,5), (2,3)(4,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                2. S = [ (6,7), (3,4,5), (2,3)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                3. S = [ (6,7), (3,4,5), (2,3)(4,5), (1,3)(4,5) ]:  LKH found a hamiltonian cycle
                4. S = [ (6,7), (3,4,5), (2,3)(4,5), (1,4,5) ]:  LKH found a hamiltonian cycle
                5. S = [ (6,7), (3,4,5), (2,3)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                6. S = [ (6,7), (3,4,5), (2,3,4), (1,3,4) ]:  LKH found a hamiltonian cycle
                7. S = [ (6,7), (3,4,5), (1,2,3) ]:  LKH found a hamiltonian cycle
                8. S = [ (6,7), (3,4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                9. S = [ (6,7), (3,4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                10. S = [ (6,7), (3,4,5), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                11. S = [ (6,7), (2,3)(4,5), (2,4)(3,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                12. S = [ (6,7), (2,3)(4,5), (2,4)(3,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                13. S = [ (6,7), (2,3)(4,5), (1,2)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                14. S = [ (6,7), (2,3)(4,5), (1,2)(4,5), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                15. S = [ (6,7), (2,3)(4,5), (1,2)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                16. S = [ (6,7), (2,3)(4,5), (1,2)(3,4), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                17. S = [ (6,7), (2,3)(4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                18. S = [ (6,7), (2,3)(4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                19. S = [ (6,7), (1,2,3,4,5), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                20. S = [ (6,7), (1,2,3,4,5), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle
                21. S = [ (3,4,5), (2,3)(4,5), (1,2)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                22. S = [ (3,4,5), (2,3)(4,5), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                23. S = [ (3,4,5), (2,3)(4,5), (1,3)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                24. S = [ (3,4,5), (2,3)(4,5), (1,4,5)(6,7) ]:  LKH found a hamiltonian cycle
                25. S = [ (3,4,5), (2,3)(4,5), (1,4)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                26. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                27. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,2)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                28. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                29. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                30. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,2,3) ]:  LKH found a hamiltonian cycle
                31. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,2,4,5,3) ]:  LKH found a hamiltonian cycle
                32. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,4,3,2,5) ]:  LKH found a hamiltonian cycle
                33. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,3)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                34. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                35. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,4,5) ]:  LKH found a hamiltonian cycle
                36. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,4,5)(6,7) ]:  LKH found a hamiltonian cycle
                37. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,4)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                38. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,4)(2,3) ]:  LKH found a hamiltonian cycle
                39. S = [ (3,4,5), (2,3)(4,5)(6,7), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                40. S = [ (3,4,5), (2,3,4), (1,3,4)(6,7) ]:  LKH found a hamiltonian cycle
                41. S = [ (3,4,5), (2,3,4)(6,7), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                42. S = [ (3,4,5), (2,3,4)(6,7), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                43. S = [ (3,4,5), (2,3,4)(6,7), (1,2,3) ]:  LKH found a hamiltonian cycle
                44. S = [ (3,4,5), (2,3,4)(6,7), (1,3,4)(6,7) ]:  LKH found a hamiltonian cycle
                45. S = [ (3,4,5), (2,3,4)(6,7), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                46. S = [ (3,4,5), (2,3,4)(6,7), (1,5)(2,3) ]:  LKH found a hamiltonian cycle
                47. S = [ (3,4,5), (1,2)(4,5)(6,7), (1,2,3) ]:  LKH found a hamiltonian cycle
                48. S = [ (3,4,5), (1,2)(4,5)(6,7), (1,2,4,3,5) ]:  LKH found a hamiltonian cycle
                49. S = [ (3,4,5), (1,2)(4,5)(6,7), (1,4,5,2,3) ]:  LKH found a hamiltonian cycle
                50. S = [ (3,4,5), (1,2)(4,5)(6,7), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                51. S = [ (3,4,5), (1,2)(4,5)(6,7), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                52. S = [ (3,4,5), (1,2,3)(6,7) ]:  LKH found a hamiltonian cycle
                53. S = [ (3,4,5), (1,2,3,4,5)(6,7) ]:  LKH found a hamiltonian cycle
                54. S = [ (3,4,5), (1,4,2,5,3)(6,7) ]:  LKH found a hamiltonian cycle
                55. S = [ (3,4,5), (1,3)(2,4)(6,7) ]:  LKH found a hamiltonian cycle
                56. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                57. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,2)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                58. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                59. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                60. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,3)(4,5) ]:  LKH found a hamiltonian cycle
                61. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,3)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                62. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,4,5)(6,7) ]:  LKH found a hamiltonian cycle
                63. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                64. S = [ (3,4,5)(6,7), (2,3)(4,5), (1,4)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                65. S = [ (3,4,5)(6,7), (2,3)(4,5)(6,7), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                66. S = [ (3,4,5)(6,7), (2,3)(4,5)(6,7), (1,2)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                67. S = [ (3,4,5)(6,7), (2,3)(4,5)(6,7), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                68. S = [ (3,4,5)(6,7), (2,3)(4,5)(6,7), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                69. S = [ (3,4,5)(6,7), (2,3)(4,5)(6,7), (1,3)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                70. S = [ (3,4,5)(6,7), (2,3)(4,5)(6,7), (1,4,5)(6,7) ]:  LKH found a hamiltonian cycle
                71. S = [ (3,4,5)(6,7), (2,3)(4,5)(6,7), (1,4)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                72. S = [ (3,4,5)(6,7), (2,3,4)(6,7), (1,3,4)(6,7) ]:  LKH found a hamiltonian cycle
                73. S = [ (3,4,5)(6,7), (1,2,3)(6,7) ]:  LKH found a hamiltonian cycle
                74. S = [ (3,4,5)(6,7), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                75. S = [ (3,4,5)(6,7), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                76. S = [ (3,4,5)(6,7), (1,2,3,4,5)(6,7) ]:  LKH found a hamiltonian cycle
                77. S = [ (3,4,5)(6,7), (1,4,2,5,3)(6,7) ]:  LKH found a hamiltonian cycle
                78. S = [ (3,4,5)(6,7), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                79. S = [ (3,4,5)(6,7), (1,3)(2,4)(6,7) ]:  LKH found a hamiltonian cycle
                80. S = [ (2,3)(4,5), (2,4)(3,5), (1,2)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                81. S = [ (2,3)(4,5), (2,4)(3,5), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                82. S = [ (2,3)(4,5), (2,4)(3,5)(6,7), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                83. S = [ (2,3)(4,5), (2,4)(3,5)(6,7), (1,2)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                84. S = [ (2,3)(4,5), (2,4)(3,5)(6,7), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                85. S = [ (2,3)(4,5), (2,4)(3,5)(6,7), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                86. S = [ (2,3)(4,5), (2,4)(3,5)(6,7), (1,2)(3,5) ]:  LKH found a hamiltonian cycle
                87. S = [ (2,3)(4,5), (2,4)(3,5)(6,7), (1,2)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                88. S = [ (2,3)(4,5), (2,4)(3,5)(6,7), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                89. S = [ (2,3)(4,5), (2,4)(3,5)(6,7), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle
                90. S = [ (2,3)(4,5), (1,2)(4,5), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                91. S = [ (2,3)(4,5), (1,2)(4,5), (1,3)(2,4)(6,7) ]:  LKH found a hamiltonian cycle
                92. S = [ (2,3)(4,5), (1,2)(4,5), (1,4)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                93. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                94. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                95. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,2,4,3,5) ]:  LKH found a hamiltonian cycle
                96. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,4,5,2,3) ]:  LKH found a hamiltonian cycle
                97. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                98. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,3)(2,4)(6,7) ]:  LKH found a hamiltonian cycle
                99. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                100. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,4)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                101. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,4)(2,3)(6,7) ]:  LKH found a hamiltonian cycle
                102. S = [ (2,3)(4,5), (1,2)(4,5)(6,7), (1,4)(2,5)(6,7) ]:  LKH found a hamiltonian cycle
                103. S = [ (2,3)(4,5), (1,2)(3,4), (1,4)(2,5)(6,7) ]:  LKH found a hamiltonian cycle
                104. S = [ (2,3)(4,5), (1,2)(3,4)(6,7), (1,2)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                105. S = [ (2,3)(4,5), (1,2)(3,4)(6,7), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                106. S = [ (2,3)(4,5), (1,2)(3,4)(6,7), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle
                107. S = [ (2,3)(4,5), (1,2)(3,4)(6,7), (1,3)(2,4)(6,7) ]:  LKH found a hamiltonian cycle
                108. S = [ (2,3)(4,5), (1,2)(3,4)(6,7), (1,4)(2,5)(6,7) ]:  LKH found a hamiltonian cycle
                109. S = [ (2,3)(4,5), (1,2)(3,4)(6,7), (1,5)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                110. S = [ (2,3)(4,5), (1,2,3,4,5)(6,7) ]:  LKH found a hamiltonian cycle
                111. S = [ (2,3)(4,5), (1,4,2,5,3)(6,7) ]:  LKH found a hamiltonian cycle
                112. S = [ (2,3)(4,5)(6,7), (2,4)(3,5)(6,7), (1,2)(4,5)(6,7) ]:  LKH found a hamiltonian cycle
                113. S = [ (2,3)(4,5)(6,7), (2,4)(3,5)(6,7), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                114. S = [ (2,3)(4,5)(6,7), (1,2)(4,5)(6,7), (1,2)(3,4)(6,7) ]:  LKH found a hamiltonian cycle
                115. S = [ (2,3)(4,5)(6,7), (1,2)(4,5)(6,7), (1,3)(2,4)(6,7) ]:  LKH found a hamiltonian cycle
                116. S = [ (2,3)(4,5)(6,7), (1,2)(4,5)(6,7), (1,4)(3,5)(6,7) ]:  LKH found a hamiltonian cycle
                117. S = [ (2,3)(4,5)(6,7), (1,2)(3,4)(6,7), (1,4)(2,5)(6,7) ]:  LKH found a hamiltonian cycle
                118. S = [ (2,3)(4,5)(6,7), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                119. S = [ (2,3)(4,5)(6,7), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                120. S = [ (2,3)(4,5)(6,7), (1,2,3,4,5)(6,7) ]:  LKH found a hamiltonian cycle
                121. S = [ (2,3)(4,5)(6,7), (1,4,2,5,3)(6,7) ]:  LKH found a hamiltonian cycle
                122. S = [ (2,3)(4,5)(6,7), (1,2,4,5,3), (1,2,5,4,3) ]:  LKH found a hamiltonian cycle
                123. S = [ (2,3)(4,5)(6,7), (1,2,4,5,3), (1,5,3,2,4) ]:  LKH found a hamiltonian cycle
                124. S = [ (1,2,3,4,5), (1,2,3,5,4)(6,7) ]:  LKH found a hamiltonian cycle
                125. S = [ (1,2,3,4,5), (1,5,2,4,3)(6,7) ]:  LKH found a hamiltonian cycle
                126. S = [ (1,2,3,4,5)(6,7), (1,2,3,5,4)(6,7) ]:  LKH found a hamiltonian cycle
                127. S = [ (1,2,3,4,5)(6,7), (1,5,2,4,3)(6,7) ]:  LKH found a hamiltonian cycle

    p = 7: Checking the 57 groups of order 24 x 7 = 168.
        G = SmallGroup(168,42) = PSL(3,2) has 48 generating sets.
                1. S = [ (3,4)(5,6), (3,5)(4,6), (2,3)(5,7), (1,6)(5,7) ]:  LKH found a hamiltonian cycle
                2. S = [ (3,4)(5,6), (3,5)(4,6), (2,3)(5,7), (1,6)(2,3) ]:  LKH found a hamiltonian cycle
                3. S = [ (3,4)(5,6), (2,3)(5,7), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                4. S = [ (3,4)(5,6), (2,3)(5,7), (1,2)(3,6) ]:  LKH found a hamiltonian cycle
                5. S = [ (3,4)(5,6), (2,3)(5,7), (1,2,7)(3,4,5) ]:  LKH found a hamiltonian cycle
                6. S = [ (3,4)(5,6), (2,3)(5,7), (1,2,7)(3,5,6) ]:  LKH found a hamiltonian cycle
                7. S = [ (3,4)(5,6), (2,3)(5,7), (1,3,4,7)(2,5) ]:  LKH found a hamiltonian cycle
                8. S = [ (3,4)(5,6), (2,3,4)(5,6,7), (1,2,7)(3,4,5) ]:  LKH found a hamiltonian cycle
                9. S = [ (3,4)(5,6), (2,3,4)(5,6,7), (1,3,7)(2,5,6) ]:  LKH found a hamiltonian cycle
                10. S = [ (3,4)(5,6), (2,3,6)(4,7,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                11. S = [ (3,4)(5,6), (2,3,6)(4,7,5), (1,2)(3,6) ]:  LKH found a hamiltonian cycle
                12. S = [ (3,4)(5,6), (2,3,6)(4,7,5), (1,2,7)(4,6,5) ]:  LKH found a hamiltonian cycle
                13. S = [ (3,4)(5,6), (2,3,6)(4,7,5), (1,3)(4,7) ]:  LKH found a hamiltonian cycle
                14. S = [ (3,4)(5,6), (2,3,6)(4,7,5), (1,3,5)(4,6,7) ]:  LKH found a hamiltonian cycle
                15. S = [ (3,4)(5,6), (2,3,6)(4,7,5), (1,3,6)(4,5,7) ]:  LKH found a hamiltonian cycle
                16. S = [ (3,4)(5,6), (2,3,6)(4,7,5), (1,3,7)(2,5,6) ]:  LKH found a hamiltonian cycle
                17. S = [ (3,4)(5,6), (2,3,6)(4,7,5), (1,3,2,6)(4,5) ]:  LKH found a hamiltonian cycle
                18. S = [ (3,4)(5,6), (2,3,7,5)(4,6), (1,4,6)(3,5,7) ]:  LKH found a hamiltonian cycle
                19. S = [ (3,4)(5,6), (2,3,7,5)(4,6), (1,4)(3,7) ]:  LKH found a hamiltonian cycle
                20. S = [ (3,4)(5,6), (2,7)(4,6), (1,3)(4,7) ]:  LKH found a hamiltonian cycle
                21. S = [ (3,4)(5,6), (2,7)(4,6), (1,3,5)(4,6,7) ]:  LKH found a hamiltonian cycle
                22. S = [ (3,4)(5,6), (1,2,3)(4,5,7) ]:  LKH found a hamiltonian cycle
                23. S = [ (3,4)(5,6), (1,2,3,5,6,7,4) ]:  LKH found a hamiltonian cycle
                24. S = [ (3,4)(5,6), (1,3,6,4,2,5,7) ]:  LKH found a hamiltonian cycle
                25. S = [ (3,4)(5,6), (1,5,4,3,7,2,6) ]:  LKH found a hamiltonian cycle
                26. S = [ (3,4)(5,6), (1,2,3,6)(4,7) ]:  LKH found a hamiltonian cycle
                27. S = [ (3,4)(5,6), (1,2,7)(4,6,5), (1,3,6)(4,5,7) ]:  LKH found a hamiltonian cycle
                28. S = [ (2,3,4)(5,6,7), (2,3,6)(4,7,5), (1,2,5)(3,7,6) ]:  LKH found a hamiltonian cycle
                29. S = [ (2,3,4)(5,6,7), (2,3,6)(4,7,5), (1,2,6)(4,7,5) ]:  LKH found a hamiltonian cycle
                30. S = [ (2,3,4)(5,6,7), (2,3,6)(4,7,5), (1,2,7)(3,4,5) ]:  LKH found a hamiltonian cycle
                31. S = [ (2,3,4)(5,6,7), (2,3,7,5)(4,6), (1,4,6)(2,3,7) ]:  LKH found a hamiltonian cycle
                32. S = [ (2,3,4)(5,6,7), (1,2)(3,4,6,5) ]:  LKH found a hamiltonian cycle
                33. S = [ (2,3,4)(5,6,7), (1,2,3)(4,5,7) ]:  LKH found a hamiltonian cycle
                34. S = [ (2,3,4)(5,6,7), (1,2,3,5,6,7,4) ]:  LKH found a hamiltonian cycle
                35. S = [ (2,3,4)(5,6,7), (1,3,6,4,2,5,7) ]:  LKH found a hamiltonian cycle
                36. S = [ (2,3,4)(5,6,7), (1,5,4,3,7,2,6) ]:  LKH found a hamiltonian cycle
                37. S = [ (2,3,4)(5,6,7), (1,2,3,6)(4,7) ]:  LKH found a hamiltonian cycle
                38. S = [ (2,3,4)(5,6,7), (1,2,5)(3,7,6), (1,3,5)(2,4,7) ]:  LKH found a hamiltonian cycle
                39. S = [ (2,3,4)(5,6,7), (1,2,7)(4,6,5) ]:  LKH found a hamiltonian cycle
                40. S = [ (2,3,4)(5,6,7), (1,5)(2,6,4,7) ]:  LKH found a hamiltonian cycle
                41. S = [ (2,3,7,5)(4,6), (1,2)(3,4,6,5) ]:  LKH found a hamiltonian cycle
                42. S = [ (2,3,7,5)(4,6), (1,2,3,5,6,7,4) ]:  LKH found a hamiltonian cycle
                43. S = [ (2,3,7,5)(4,6), (1,3,6,4,2,5,7) ]:  LKH found a hamiltonian cycle
                44. S = [ (2,3,7,5)(4,6), (1,5,4,3,7,2,6) ]:  LKH found a hamiltonian cycle
                45. S = [ (2,3,7,5)(4,6), (1,2,3,6)(4,7) ]:  LKH found a hamiltonian cycle
                46. S = [ (1,2,3,5,6,7,4), (1,2,3,7,4,6,5) ]:  LKH found a hamiltonian cycle
                47. S = [ (1,2,3,5,6,7,4), (1,3,4,5,2,7,6) ]:  LKH found a hamiltonian cycle
                48. S = [ (1,2,3,5,6,7,4), (1,7,5,3,6,2,4) ]:  LKH found a hamiltonian cycle
        G = SmallGroup(168,43) = ((C2 x C2 x C2) : C7) : C3 has 33 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2^2, f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2^3, f3 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2^2, f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2^3, f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f2*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f2^2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f3, f1*f2 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f3, f1^2*f2 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f3, f1*f2^2 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f3, f1*f2^4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f3, f1^2*f2^4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f4, f1^2*f2 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f4, f1^2*f2^2 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f1*f2, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f1*f2, f1^2*f2^2*f3 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2*f3 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f2^3*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f1^2*f2*f3 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f1^2*f2*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                28. S = [ f2, f1*f4 ]:  LKH found a hamiltonian cycle
                29. S = [ f2^2, f1*f4 ]:  LKH found a hamiltonian cycle
                30. S = [ f2^3, f1*f4 ]:  LKH found a hamiltonian cycle
                31. S = [ f2, f1*f2^2*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                33. S = [ f1*f4, f1^2*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(168,44) = C3 x ((C2 x C2 x C2) : C7) has 13 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                5. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1^2*f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f2^4*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                9. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f2, f1^2*f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1*f2, f1*f2^4*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1*f2, f1^2*f2*f3 ]:  LKH found a hamiltonian cycle

    p = 11: Checking the 39 groups of order 24 x 11 = 264.

    p = 23: Checking the 39 groups of order 24 x 23 = 552.

k = 25: largest prime divisor is 5.

k = 26: largest prime divisor is 13.

k = 27: largest prime divisor is 3.

    p = 13: Checking the 14 groups of order 27 x 13 = 351.
        G = SmallGroup(351,12) = (C3 x C3 x C3) : C13 has 9 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1^2, f2 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f1^2*f2*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f1^3*f3^2*f4^2 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f1^5*f2^2*f3^2*f4^2 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f1^6*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f1^2, f1^2*f2*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1^2, f1^5*f2^2*f3^2*f4^2 ]:  LKH found a hamiltonian cycle

k = 28: largest prime divisor is 7.

    p = 13: Checking the 11 groups of order 28 x 13 = 364.

k = 29: largest prime divisor is 29.

k = 30: largest prime divisor is 5.

    p = 7: Checking the 12 groups of order 30 x 7 = 210.

    p = 29: Checking the 8 groups of order 30 x 29 = 870.

k = 31: largest prime divisor is 31.

k = 32: largest prime divisor is 2.

    p = 3: Checking the 231 groups of order 32 x 3 = 96.
        G = SmallGroup(96,3) = ((C4 x C2) : C4) : C3 has 5 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f1^2*f2 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f1*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1*f4, f1^2*f2 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,64) = ((C4 x C4) : C3) : C2 has 48 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f1*f2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f3, f1*f2^2 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f3, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f1*f2, f4*f6 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f1*f2, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1*f2, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f1*f2, f1*f2^2*f3*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2*f3 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f3*f5, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f1*f2*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f1*f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f1*f2*f4, f1*f2^2*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f1*f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f2, f3, f1*f5 ]:  LKH found a hamiltonian cycle
                33. S = [ f2, f3, f1*f2^2*f5 ]:  LKH found a hamiltonian cycle
                34. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                35. S = [ f2, f1*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                36. S = [ f2, f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
                37. S = [ f2, f1*f5, f3*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f2, f1*f5, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                39. S = [ f2, f1*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                40. S = [ f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                41. S = [ f3, f1*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                42. S = [ f3, f1*f5, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                43. S = [ f1*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                44. S = [ f1*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                45. S = [ f1*f5, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                46. S = [ f1*f5, f3*f5, f1*f2^2*f3 ]:  LKH found a hamiltonian cycle
                47. S = [ f1*f5, f1*f2*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                48. S = [ f1*f5, f1*f2*f4, f1*f2^2*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,65) = A4 : C8 has 53 generating sets.
                1. S = [ f1, f4, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f4, f2*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f4, f4*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f4, f5*f6 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f5, f1*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f5, f2*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f5, f1*f4^2 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f1*f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f1*f2*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f1*f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f1*f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f1*f4, f1*f4*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f1*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f1*f2*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f1*f4, f1*f4^2*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f1*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f2*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f2*f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f2*f4, f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f4*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f1*f2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f4, f1*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
                50. S = [ f1*f5, f2*f4^2 ]:  LKH found a hamiltonian cycle
                51. S = [ f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                52. S = [ f1*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1*f5, f1*f2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,66) = SL(2,3) : C4 has 51 generating sets.
                1. S = [ f1, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f3, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f4, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f1*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f2*f3, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f2*f4, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f2*f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f3*f4 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f3*f5, f2*f3*f6 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f4*f5, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f1*f2*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f1*f3*f5, f1*f3*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f3*f5, f1*f3^2*f6 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f2*f3*f5, f2*f3*f6 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2*f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f2*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f3, f1*f4 ]:  LKH found a hamiltonian cycle
                47. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                48. S = [ f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                50. S = [ f1*f4, f1*f2*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                51. S = [ f1*f4, f2*f3*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,67) = SL(2,3) : C4 has 45 generating sets.
                1. S = [ f1, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f1*f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f1*f2*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f1*f2*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f1*f2*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f2*f3^2, f2*f4 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2*f3, f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f2*f3^2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f3*f4 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                37. S = [ f1*f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                40. S = [ f3, f1*f4 ]:  LKH found a hamiltonian cycle
                41. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                42. S = [ f1*f4, f2*f3^2 ]:  LKH found a hamiltonian cycle
                43. S = [ f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                45. S = [ f1*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,68) = C2 x ((C4 x C4) : C3) has 11 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f2, f3, f1*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f3, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1*f5, f2*f3 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,69) = C4 x SL(2,3) has 34 generating sets.
                1. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f2^2*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f2*f6 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f4, f2*f3*f6 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2^2*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f3, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f6, f3*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2*f6, f2^2*f4 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2*f6, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f3*f4, f2*f3*f6 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2*f3*f6, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f2, f1*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f4, f1*f2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f2^2, f1*f4 ]:  LKH found a hamiltonian cycle
                24. S = [ f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                25. S = [ f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f1*f2, f1*f2^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                27. S = [ f1*f2, f2^2*f4 ]:  LKH found a hamiltonian cycle
                28. S = [ f1*f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                29. S = [ f1*f2, f1*f2^2*f4 ]:  LKH found a hamiltonian cycle
                30. S = [ f1*f2, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                31. S = [ f1*f2, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                32. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                33. S = [ f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                34. S = [ f1*f4, f2*f3*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,70) = ((C2 x C2 x C2 x C2) : C3) : C2 has 10 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f3, f2*f3 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f2^2*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                9. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,71) = ((C4 x C4) : C3) : C2 has 11 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f3, f2*f3 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f3, f2^2*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,72) = ((C4 x C4) : C3) : C2 has 10 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f3, f2*f3 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f2^2*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                9. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,73) = C8 x A4 has 32 generating sets.
                1. S = [ f1, f2, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f5, f2*f3 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f5, f2*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f3, f2^2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f2, f1*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f2, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f5, f1*f2 ]:  LKH found a hamiltonian cycle
                20. S = [ f1*f2, f1*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1*f2, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1*f2, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1*f2, f1*f2^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1*f2, f1*f2*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f1*f2, f1*f2^2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                28. S = [ f1*f2, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1*f2, f2^2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                30. S = [ f1*f2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1*f5, f2*f3 ]:  LKH found a hamiltonian cycle
                32. S = [ f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,74) = ((C8 x C2) : C2) : C3 has 30 generating sets.
                1. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f2^2*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f4, f2*f6 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2^2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3, f2^2*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f3, f2^2*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f6, f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f6, f2^2*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f2, f1*f4 ]:  LKH found a hamiltonian cycle
                16. S = [ f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f4, f1*f2 ]:  LKH found a hamiltonian cycle
                18. S = [ f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f1*f2, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1*f2^2*f6, f3*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f2, f1*f2^2*f4*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1*f2, f1*f2*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1*f2, f1*f2^2*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1*f2, f2^2*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f1*f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                28. S = [ f1*f2, f2^2*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                29. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                30. S = [ f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,185) = A4 : Q8 has 93 generating sets.
                1. S = [ f1, f2, f4, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f4, f4*f6 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f5, f1*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f5, f1*f4^2 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f4, f1*f4*f6 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f1*f4, f1*f4^2*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f4*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f4, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f4, f1*f2, f4*f6 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f4, f1*f2, f5*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f4, f1*f2, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f4, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f4, f2*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f5, f2*f4 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f1*f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f1*f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f1*f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f1*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f1*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f2*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f2*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f2*f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f2*f4, f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f2*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f3*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f3*f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f3*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f4*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f4*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f1*f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f1*f2*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f1*f2*f4, f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f1*f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f1*f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f2*f5*f6, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                81. S = [ f2, f4, f1*f5 ]:  LKH found a hamiltonian cycle
                82. S = [ f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                83. S = [ f2, f1*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                84. S = [ f4, f1*f5, f2*f5 ]:  LKH found a hamiltonian cycle
                85. S = [ f4, f1*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                86. S = [ f4, f1*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                87. S = [ f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
                88. S = [ f1*f5, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                89. S = [ f1*f5, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                90. S = [ f1*f5, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                91. S = [ f1*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                92. S = [ f1*f5, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                93. S = [ f1*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,186) = C4 x S4 has 185 generating sets.
                1. S = [ f1, f2, f4, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f4, f4*f6 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f5, f1*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f5, f1*f4^2 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f1*f4, f1*f4*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f1*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f1*f4, f1*f4^2*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f1*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f2, f3*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f2, f3*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f2, f4*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f2, f1*f3*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f2, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f4, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2, f4*f6 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f1*f2, f5*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f4, f1*f2, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f4, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f4, f2*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f5, f2*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f1*f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f1*f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f1*f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f1*f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f1*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f1*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f4, f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f2*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f2*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f2*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f2*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f2*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f3*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f3*f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f3*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                82. S = [ f1, f4*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                83. S = [ f1, f4*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                84. S = [ f1, f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                85. S = [ f1, f4*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                86. S = [ f1, f4*f5, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                87. S = [ f1, f5*f6, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                88. S = [ f1, f1*f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                89. S = [ f1, f1*f2*f4, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                90. S = [ f1, f1*f2*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                91. S = [ f1, f1*f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                92. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                93. S = [ f1, f1*f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                94. S = [ f1, f1*f2*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                95. S = [ f1, f1*f2*f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                96. S = [ f1, f1*f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                97. S = [ f1, f1*f2*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                98. S = [ f1, f1*f2*f4, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                99. S = [ f1, f1*f2*f4, f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                100. S = [ f1, f1*f2*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                101. S = [ f1, f1*f2*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                102. S = [ f1, f1*f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                103. S = [ f1, f1*f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                104. S = [ f1, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                105. S = [ f1, f2*f5*f6, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                106. S = [ f1, f2*f5*f6, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                107. S = [ f1, f3*f4*f5, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                108. S = [ f1, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                109. S = [ f2, f4, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                110. S = [ f2, f4, f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                111. S = [ f2, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                112. S = [ f2, f4, f1*f2, f4*f6 ]:  LKH found a hamiltonian cycle
                113. S = [ f2, f4, f1*f2, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                114. S = [ f2, f4, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                115. S = [ f2, f4, f1*f5 ]:  LKH found a hamiltonian cycle
                116. S = [ f2, f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                117. S = [ f2, f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                118. S = [ f2, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                119. S = [ f2, f5, f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                120. S = [ f2, f5, f1*f2, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                121. S = [ f2, f5, f3*f4, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                122. S = [ f2, f1*f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                123. S = [ f2, f1*f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                124. S = [ f2, f1*f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                125. S = [ f2, f1*f2, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                126. S = [ f2, f1*f2, f3*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                127. S = [ f2, f1*f2, f1*f2*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                128. S = [ f2, f1*f2, f1*f2*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                129. S = [ f2, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                130. S = [ f2, f1*f2, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                131. S = [ f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                132. S = [ f2, f1*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                133. S = [ f2, f1*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                134. S = [ f2, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                135. S = [ f2, f1*f2*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                136. S = [ f4, f1*f2, f1*f5 ]:  LKH found a hamiltonian cycle
                137. S = [ f4, f1*f2, f2*f5 ]:  LKH found a hamiltonian cycle
                138. S = [ f4, f1*f2, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                139. S = [ f4, f1*f2, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                140. S = [ f4, f1*f5, f2*f5 ]:  LKH found a hamiltonian cycle
                141. S = [ f4, f1*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                142. S = [ f4, f1*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                143. S = [ f4, f1*f5, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                144. S = [ f4, f2*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                145. S = [ f4, f2*f5, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                146. S = [ f4, f2*f5, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                147. S = [ f4, f2*f5, f1*f2*f4^2*f6 ]:  LKH found a hamiltonian cycle
                148. S = [ f4, f2*f4*f5, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                149. S = [ f5, f1*f2, f2*f4 ]:  LKH found a hamiltonian cycle
                150. S = [ f5, f2*f4, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                151. S = [ f1*f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                152. S = [ f1*f2, f1*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                153. S = [ f1*f2, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                154. S = [ f1*f2, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                155. S = [ f1*f2, f2*f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                156. S = [ f1*f2, f2*f4, f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                157. S = [ f1*f2, f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                158. S = [ f1*f2, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                159. S = [ f1*f2, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                160. S = [ f1*f2, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                161. S = [ f1*f2, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                162. S = [ f1*f2, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                163. S = [ f1*f2, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                164. S = [ f1*f2, f2*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                165. S = [ f1*f2, f2*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                166. S = [ f1*f2, f2*f5, f1*f2*f4^2*f6 ]:  LKH found a hamiltonian cycle
                167. S = [ f1*f2, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                168. S = [ f1*f2, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                169. S = [ f1*f2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                170. S = [ f1*f2, f2*f5*f6, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                171. S = [ f1*f2, f2*f5*f6, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                172. S = [ f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
                173. S = [ f1*f5, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                174. S = [ f1*f5, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                175. S = [ f1*f5, f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                176. S = [ f1*f5, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                177. S = [ f1*f5, f2*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                178. S = [ f1*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                179. S = [ f1*f5, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                180. S = [ f1*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                181. S = [ f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                182. S = [ f2*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                183. S = [ f2*f5, f3*f4, f1*f2*f4^2*f6 ]:  LKH found a hamiltonian cycle
                184. S = [ f2*f5, f1*f2*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                185. S = [ f2*f5, f1*f2*f5, f1*f2*f4^2*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,187) = (C2 x S4) : C2 has 113 generating sets.
                1. S = [ f1, f2, f4, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f4, f4*f6 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f5, f1*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f5, f1*f4^2 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f1*f4, f1*f4*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f1*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f1*f4, f1*f4^2*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f1*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f2, f3*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f2, f3*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f2, f4*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f2, f1*f3*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f2, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f4, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2, f4*f6 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f1*f2, f5*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f4, f1*f2, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f4, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f4, f2*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f5, f2*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f1*f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f1*f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f1*f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f1*f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f1*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f1*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f4, f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f2*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f2*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f2*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f2*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f2*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f3*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f3*f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f3*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                82. S = [ f1, f4*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                83. S = [ f1, f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                84. S = [ f1, f4*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                85. S = [ f1, f1*f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                86. S = [ f1, f1*f2*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                87. S = [ f1, f1*f2*f4, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                88. S = [ f1, f1*f2*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                89. S = [ f1, f1*f2*f4, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                90. S = [ f1, f1*f2*f4, f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                91. S = [ f1, f1*f2*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                92. S = [ f1, f1*f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                93. S = [ f1, f1*f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                94. S = [ f1, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                95. S = [ f1, f2*f5*f6, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                96. S = [ f1, f2*f5*f6, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                97. S = [ f1, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                98. S = [ f2, f4, f1*f5 ]:  LKH found a hamiltonian cycle
                99. S = [ f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                100. S = [ f2, f1*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                101. S = [ f2, f1*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                102. S = [ f4, f1*f5, f2*f5 ]:  LKH found a hamiltonian cycle
                103. S = [ f4, f1*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                104. S = [ f4, f1*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                105. S = [ f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
                106. S = [ f1*f5, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                107. S = [ f1*f5, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                108. S = [ f1*f5, f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                109. S = [ f1*f5, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                110. S = [ f1*f5, f2*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                111. S = [ f1*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                112. S = [ f1*f5, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                113. S = [ f1*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,188) = C2 x (C2 . S4 = SL(2,3) . C2) has 82 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f3, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f1*f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f1*f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f2*f3, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f3*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f3*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f3*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f1*f2*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f1*f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f1*f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                67. S = [ f2, f3, f1*f4 ]:  LKH found a hamiltonian cycle
                68. S = [ f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                69. S = [ f2, f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                70. S = [ f2, f1*f4, f1*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                71. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                72. S = [ f3, f1*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                73. S = [ f3, f1*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                74. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                75. S = [ f1*f4, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                76. S = [ f1*f4, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                77. S = [ f1*f4, f2*f4, f1*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                78. S = [ f1*f4, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1*f4, f2*f4, f1*f3^2*f4*f5 ]:  LKH found a hamiltonian cycle
                80. S = [ f1*f4, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                81. S = [ f1*f4, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                82. S = [ f1*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,189) = C2 x GL(2,3) has 94 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f1*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f1*f3*f5, f1*f3*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f1*f3*f5, f1*f3^2*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f3, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f1*f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f1*f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f2*f3, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f4, f1*f3^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f3*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f3*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f3*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f1*f2*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f1*f2*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f1*f2*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f1*f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f1*f2*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f1*f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f1*f3*f4*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                82. S = [ f2, f3, f1*f4 ]:  LKH found a hamiltonian cycle
                83. S = [ f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                84. S = [ f2, f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                85. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                86. S = [ f3, f1*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                87. S = [ f3, f1*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                88. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                89. S = [ f1*f4, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                90. S = [ f1*f4, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                91. S = [ f1*f4, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                92. S = [ f1*f4, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                93. S = [ f1*f4, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                94. S = [ f1*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,190) = (C2 x SL(2,3)) : C2 has 160 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f1*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f1*f3*f5, f1*f3*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f1*f3*f5, f1*f3^2*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f3, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f1*f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f1*f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f2*f3, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f4, f1*f3^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f3*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f3*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f3*f4, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f3*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f3*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f4*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f1*f2*f3, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f1*f2*f3, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f1*f2*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f1*f2*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f1*f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f1*f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f1*f2*f3, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f1*f2*f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                82. S = [ f1, f1*f2*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                83. S = [ f1, f1*f2*f3, f1*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                84. S = [ f1, f1*f2*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                85. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                86. S = [ f1, f1*f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                87. S = [ f1, f1*f3*f4*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                88. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                89. S = [ f1, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                90. S = [ f1, f3*f4*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                91. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                92. S = [ f2, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                93. S = [ f2, f3, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                94. S = [ f2, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                95. S = [ f2, f3, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                96. S = [ f2, f3, f1*f4 ]:  LKH found a hamiltonian cycle
                97. S = [ f2, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                98. S = [ f2, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                99. S = [ f2, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                100. S = [ f2, f4, f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                101. S = [ f2, f4, f1*f2, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                102. S = [ f2, f4, f3*f5, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                103. S = [ f2, f1*f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                104. S = [ f2, f1*f2, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                105. S = [ f2, f1*f2, f1*f2*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                106. S = [ f2, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                107. S = [ f2, f1*f2, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                108. S = [ f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                109. S = [ f2, f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                110. S = [ f2, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                111. S = [ f2, f1*f2*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                112. S = [ f2, f1*f2*f4, f1*f2*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                113. S = [ f3, f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                114. S = [ f3, f1*f2, f2*f4 ]:  LKH found a hamiltonian cycle
                115. S = [ f3, f1*f2, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                116. S = [ f3, f1*f2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                117. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                118. S = [ f3, f1*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                119. S = [ f3, f1*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                120. S = [ f3, f1*f4, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                121. S = [ f3, f2*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                122. S = [ f3, f2*f4, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                123. S = [ f3, f2*f4, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                124. S = [ f3, f2*f4, f1*f2*f3^2*f5 ]:  LKH found a hamiltonian cycle
                125. S = [ f3, f2*f3*f4, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                126. S = [ f4, f1*f2, f2*f3 ]:  LKH found a hamiltonian cycle
                127. S = [ f4, f2*f3, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                128. S = [ f1*f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                129. S = [ f1*f2, f1*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                130. S = [ f1*f2, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                131. S = [ f1*f2, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                132. S = [ f1*f2, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                133. S = [ f1*f2, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                134. S = [ f1*f2, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                135. S = [ f1*f2, f2*f3, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                136. S = [ f1*f2, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                137. S = [ f1*f2, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                138. S = [ f1*f2, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                139. S = [ f1*f2, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                140. S = [ f1*f2, f2*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                141. S = [ f1*f2, f2*f4, f1*f2*f3^2*f5 ]:  LKH found a hamiltonian cycle
                142. S = [ f1*f2, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                143. S = [ f1*f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                144. S = [ f1*f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                145. S = [ f1*f2, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                146. S = [ f1*f2, f2*f4*f5, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                147. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                148. S = [ f1*f4, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                149. S = [ f1*f4, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                150. S = [ f1*f4, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                151. S = [ f1*f4, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                152. S = [ f1*f4, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                153. S = [ f1*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                154. S = [ f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                155. S = [ f2*f4, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                156. S = [ f2*f4, f3*f5, f1*f2*f3^2*f5 ]:  LKH found a hamiltonian cycle
                157. S = [ f2*f4, f1*f2*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                158. S = [ f2*f4, f1*f2*f4, f1*f2*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                159. S = [ f2*f4, f1*f2*f4, f1*f2*f3^2*f5 ]:  LKH found a hamiltonian cycle
                160. S = [ f2*f4, f1*f2*f4, f1*f2*f3^2*f4*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,191) = (C2 . S4 = SL(2,3) . C2) : C2 has 84 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f3, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f1*f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f1*f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f2*f3^2, f2*f4 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2*f3, f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f2*f3^2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f3*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f3*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f3*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f1*f2*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f1*f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f1*f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                69. S = [ f2, f3, f1*f4 ]:  LKH found a hamiltonian cycle
                70. S = [ f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                71. S = [ f2, f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                72. S = [ f2, f1*f4, f1*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                73. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                74. S = [ f3, f1*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                75. S = [ f3, f1*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                76. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                77. S = [ f1*f4, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                78. S = [ f1*f4, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                79. S = [ f1*f4, f2*f4, f1*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                80. S = [ f1*f4, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                81. S = [ f1*f4, f2*f4, f1*f3^2*f4*f5 ]:  LKH found a hamiltonian cycle
                82. S = [ f1*f4, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                83. S = [ f1*f4, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                84. S = [ f1*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,192) = (C2 . S4 = SL(2,3) . C2) : C2 has 164 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f1*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f1*f3*f5, f1*f3*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f1*f3*f5, f1*f3^2*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f3, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f1*f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f1*f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f2*f3^2, f2*f4 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f2*f3, f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f2*f3^2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f2*f4, f1*f3^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f3*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f3*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f3*f4, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f3*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f3*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f4*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f1*f2*f3, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f1*f2*f3, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f1*f2*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f1*f2*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f1*f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f1*f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f1*f2*f3, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                82. S = [ f1, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                83. S = [ f1, f1*f2*f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                84. S = [ f1, f1*f2*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                85. S = [ f1, f1*f2*f3, f1*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                86. S = [ f1, f1*f2*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                87. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                88. S = [ f1, f1*f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                89. S = [ f1, f1*f3*f4*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                90. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                91. S = [ f1, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                92. S = [ f1, f3*f4*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                93. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                94. S = [ f2, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                95. S = [ f2, f3, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                96. S = [ f2, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                97. S = [ f2, f3, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                98. S = [ f2, f3, f1*f4 ]:  LKH found a hamiltonian cycle
                99. S = [ f2, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                100. S = [ f2, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                101. S = [ f2, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                102. S = [ f2, f4, f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                103. S = [ f2, f4, f1*f2, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                104. S = [ f2, f4, f3*f5, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                105. S = [ f2, f1*f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                106. S = [ f2, f1*f2, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                107. S = [ f2, f1*f2, f1*f2*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                108. S = [ f2, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                109. S = [ f2, f1*f2, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                110. S = [ f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                111. S = [ f2, f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                112. S = [ f2, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                113. S = [ f2, f1*f2*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                114. S = [ f2, f1*f2*f4, f1*f2*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                115. S = [ f3, f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                116. S = [ f3, f1*f2, f2*f4 ]:  LKH found a hamiltonian cycle
                117. S = [ f3, f1*f2, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                118. S = [ f3, f1*f2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                119. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                120. S = [ f3, f1*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                121. S = [ f3, f1*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                122. S = [ f3, f1*f4, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                123. S = [ f3, f2*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                124. S = [ f3, f2*f4, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                125. S = [ f3, f2*f4, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                126. S = [ f3, f2*f4, f1*f2*f3^2*f5 ]:  LKH found a hamiltonian cycle
                127. S = [ f3, f2*f3*f4, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                128. S = [ f4, f1*f2, f2*f3 ]:  LKH found a hamiltonian cycle
                129. S = [ f4, f2*f3, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                130. S = [ f1*f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                131. S = [ f1*f2, f1*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                132. S = [ f1*f2, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                133. S = [ f1*f2, f2*f3^2, f2*f4 ]:  LKH found a hamiltonian cycle
                134. S = [ f1*f2, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                135. S = [ f1*f2, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                136. S = [ f1*f2, f2*f3, f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                137. S = [ f1*f2, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                138. S = [ f1*f2, f2*f3^2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                139. S = [ f1*f2, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                140. S = [ f1*f2, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                141. S = [ f1*f2, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                142. S = [ f1*f2, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                143. S = [ f1*f2, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                144. S = [ f1*f2, f2*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                145. S = [ f1*f2, f2*f4, f1*f2*f3^2*f5 ]:  LKH found a hamiltonian cycle
                146. S = [ f1*f2, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                147. S = [ f1*f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                148. S = [ f1*f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                149. S = [ f1*f2, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                150. S = [ f1*f2, f2*f4*f5, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                151. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                152. S = [ f1*f4, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                153. S = [ f1*f4, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                154. S = [ f1*f4, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                155. S = [ f1*f4, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                156. S = [ f1*f4, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                157. S = [ f1*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                158. S = [ f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                159. S = [ f2*f4, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                160. S = [ f2*f4, f3*f5, f1*f2*f3^2*f5 ]:  LKH found a hamiltonian cycle
                161. S = [ f2*f4, f1*f2*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                162. S = [ f2*f4, f1*f2*f4, f1*f2*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                163. S = [ f2*f4, f1*f2*f4, f1*f2*f3^2*f5 ]:  LKH found a hamiltonian cycle
                164. S = [ f2*f4, f1*f2*f4, f1*f2*f3^2*f4*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,193) = (SL(2,3) : C2) : C2 has 98 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f4, f1*f3^2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f1*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f1*f3*f5, f1*f3*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f1*f3*f5, f1*f3^2*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f3, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f3, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f1*f2, f3*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f1*f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f3, f1*f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f2*f3^2, f2*f4 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f2*f3, f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f2*f3^2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f4, f1*f2*f3*f6 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f2*f4, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f2*f4, f1*f3^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f2*f4, f1*f2*f3^2*f6 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f3*f4, f1*f2*f3^2 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f3*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f3*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f1*f2*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f1*f2*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f1*f2*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f1*f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f1*f2*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f1*f3*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                82. S = [ f1, f1*f3*f4*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                83. S = [ f1, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                84. S = [ f1, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                85. S = [ f1, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                86. S = [ f2, f3, f1*f4 ]:  LKH found a hamiltonian cycle
                87. S = [ f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                88. S = [ f2, f1*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                89. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                90. S = [ f3, f1*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                91. S = [ f3, f1*f4, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                92. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                93. S = [ f1*f4, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                94. S = [ f1*f4, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                95. S = [ f1*f4, f2*f4, f1*f3^2*f5 ]:  LKH found a hamiltonian cycle
                96. S = [ f1*f4, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                97. S = [ f1*f4, f3*f5, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                98. S = [ f1*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,194) = C2 x (A4 : C4) has 95 generating sets.
                1. S = [ f1, f2, f4, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f4, f4*f6 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f5, f1*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f5, f1*f4^2 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f4, f1*f4*f6 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f1*f4, f1*f4^2*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f4*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f4, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f4, f1*f2, f4*f6 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f4, f1*f2, f5*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f4, f1*f2, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f4, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f4, f2*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f5, f2*f4 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f1*f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f1*f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f1*f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f1*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f1*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f2*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f2*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f2*f4, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f2*f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f4, f2*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f4, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f2*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f3*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f3*f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f3*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f4*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f4*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f1*f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f1*f2*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f1*f2*f4, f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f1*f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f1*f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f2*f5*f6, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                82. S = [ f1, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                83. S = [ f2, f4, f1*f5 ]:  LKH found a hamiltonian cycle
                84. S = [ f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                85. S = [ f2, f1*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                86. S = [ f4, f1*f5, f2*f5 ]:  LKH found a hamiltonian cycle
                87. S = [ f4, f1*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                88. S = [ f4, f1*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                89. S = [ f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
                90. S = [ f1*f5, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                91. S = [ f1*f5, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                92. S = [ f1*f5, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                93. S = [ f1*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                94. S = [ f1*f5, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                95. S = [ f1*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,195) = (C2 x C2 x A4) : C2 has 189 generating sets.
                1. S = [ f1, f2, f4, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f4, f4*f6 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f5, f1*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f5, f1*f4^2 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f1*f4, f1*f4*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f1*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f1*f4, f1*f4^2*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f1*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f2, f3*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f2, f3*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f2, f4*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f2, f1*f3*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f2, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f4, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f4, f1*f2, f4*f6 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f4, f1*f2, f5*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f4, f1*f2, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f4, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f4, f2*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f5, f2*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f1*f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f1*f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f1*f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f1*f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f1*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f1*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f2*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f2*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f2*f4, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f2*f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f2*f4, f2*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f2*f4, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f2*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f2*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f2*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f2*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f2*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f3*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f3*f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                82. S = [ f1, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                83. S = [ f1, f3*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                84. S = [ f1, f4*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                85. S = [ f1, f4*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                86. S = [ f1, f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                87. S = [ f1, f4*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                88. S = [ f1, f4*f5, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                89. S = [ f1, f5*f6, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                90. S = [ f1, f1*f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                91. S = [ f1, f1*f2*f4, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                92. S = [ f1, f1*f2*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                93. S = [ f1, f1*f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                94. S = [ f1, f1*f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                95. S = [ f1, f1*f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                96. S = [ f1, f1*f2*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                97. S = [ f1, f1*f2*f4, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                98. S = [ f1, f1*f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                99. S = [ f1, f1*f2*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                100. S = [ f1, f1*f2*f4, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                101. S = [ f1, f1*f2*f4, f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                102. S = [ f1, f1*f2*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                103. S = [ f1, f1*f2*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                104. S = [ f1, f1*f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                105. S = [ f1, f1*f4*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                106. S = [ f1, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                107. S = [ f1, f2*f5*f6, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                108. S = [ f1, f2*f5*f6, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                109. S = [ f1, f3*f4*f5, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                110. S = [ f1, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                111. S = [ f2, f4, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                112. S = [ f2, f4, f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                113. S = [ f2, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                114. S = [ f2, f4, f1*f2, f4*f6 ]:  LKH found a hamiltonian cycle
                115. S = [ f2, f4, f1*f2, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                116. S = [ f2, f4, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                117. S = [ f2, f4, f1*f5 ]:  LKH found a hamiltonian cycle
                118. S = [ f2, f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                119. S = [ f2, f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                120. S = [ f2, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                121. S = [ f2, f5, f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                122. S = [ f2, f5, f1*f2, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                123. S = [ f2, f5, f3*f4, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                124. S = [ f2, f1*f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                125. S = [ f2, f1*f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                126. S = [ f2, f1*f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                127. S = [ f2, f1*f2, f3*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                128. S = [ f2, f1*f2, f3*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                129. S = [ f2, f1*f2, f1*f2*f4, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                130. S = [ f2, f1*f2, f1*f2*f4, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                131. S = [ f2, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                132. S = [ f2, f1*f2, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                133. S = [ f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                134. S = [ f2, f1*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                135. S = [ f2, f1*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                136. S = [ f2, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                137. S = [ f2, f1*f2*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                138. S = [ f4, f1*f2, f1*f5 ]:  LKH found a hamiltonian cycle
                139. S = [ f4, f1*f2, f2*f5 ]:  LKH found a hamiltonian cycle
                140. S = [ f4, f1*f2, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                141. S = [ f4, f1*f2, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                142. S = [ f4, f1*f5, f2*f5 ]:  LKH found a hamiltonian cycle
                143. S = [ f4, f1*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                144. S = [ f4, f1*f5, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                145. S = [ f4, f1*f5, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                146. S = [ f4, f2*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                147. S = [ f4, f2*f5, f1*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                148. S = [ f4, f2*f5, f1*f2*f4^2*f5 ]:  LKH found a hamiltonian cycle
                149. S = [ f4, f2*f5, f1*f2*f4^2*f6 ]:  LKH found a hamiltonian cycle
                150. S = [ f4, f2*f4*f5, f1*f2*f5*f6 ]:  LKH found a hamiltonian cycle
                151. S = [ f5, f1*f2, f2*f4 ]:  LKH found a hamiltonian cycle
                152. S = [ f5, f2*f4, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                153. S = [ f1*f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                154. S = [ f1*f2, f1*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                155. S = [ f1*f2, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                156. S = [ f1*f2, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                157. S = [ f1*f2, f2*f4, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                158. S = [ f1*f2, f2*f4, f2*f4*f6 ]:  LKH found a hamiltonian cycle
                159. S = [ f1*f2, f2*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                160. S = [ f1*f2, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                161. S = [ f1*f2, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                162. S = [ f1*f2, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                163. S = [ f1*f2, f2*f4, f2*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                164. S = [ f1*f2, f2*f4, f2*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                165. S = [ f1*f2, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                166. S = [ f1*f2, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                167. S = [ f1*f2, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                168. S = [ f1*f2, f2*f5, f1*f2*f4^2 ]:  LKH found a hamiltonian cycle
                169. S = [ f1*f2, f2*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                170. S = [ f1*f2, f2*f5, f1*f2*f4^2*f6 ]:  LKH found a hamiltonian cycle
                171. S = [ f1*f2, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                172. S = [ f1*f2, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                173. S = [ f1*f2, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                174. S = [ f1*f2, f2*f5*f6, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                175. S = [ f1*f2, f2*f5*f6, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                176. S = [ f1*f5, f2*f4 ]:  LKH found a hamiltonian cycle
                177. S = [ f1*f5, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                178. S = [ f1*f5, f2*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                179. S = [ f1*f5, f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                180. S = [ f1*f5, f2*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                181. S = [ f1*f5, f2*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                182. S = [ f1*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                183. S = [ f1*f5, f3*f4, f2*f5*f6 ]:  LKH found a hamiltonian cycle
                184. S = [ f1*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                185. S = [ f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                186. S = [ f2*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                187. S = [ f2*f5, f3*f4, f1*f2*f4^2*f6 ]:  LKH found a hamiltonian cycle
                188. S = [ f2*f5, f1*f2*f5, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                189. S = [ f2*f5, f1*f2*f5, f1*f2*f4^2*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,196) = C2 x C4 x A4 has 63 generating sets.
                1. S = [ f1, f2, f3, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f3*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f3*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f3, f2*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f5, f2*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f3, f2*f3^2*f5*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f2, f3, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                18. S = [ f2, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                19. S = [ f2, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f2, f3, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f2, f3, f1*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f2, f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f2, f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f2, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f2, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f2, f5, f1*f3 ]:  LKH found a hamiltonian cycle
                27. S = [ f2, f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                28. S = [ f2, f1*f2, f3*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f2, f1*f2, f3*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f2, f1*f3, f1*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f2, f1*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                33. S = [ f2, f1*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                34. S = [ f2, f1*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                35. S = [ f2, f1*f3, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                37. S = [ f2, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f2, f3*f4, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f2, f4*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                40. S = [ f2, f1*f2*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f2, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f2, f1*f2*f3, f1*f2*f3^2*f5*f6 ]:  LKH found a hamiltonian cycle
                43. S = [ f3, f1*f5, f2*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f3, f1*f5, f2*f6 ]:  LKH found a hamiltonian cycle
                45. S = [ f3, f2*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f3, f2*f5, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                47. S = [ f3, f1*f3*f5, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f3, f2*f3*f5, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f5, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                50. S = [ f5, f2*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                51. S = [ f1*f3, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f1*f3, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                54. S = [ f1*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1*f5, f2*f3 ]:  LKH found a hamiltonian cycle
                56. S = [ f1*f5, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                57. S = [ f1*f5, f2*f6, f3*f4 ]:  LKH found a hamiltonian cycle
                58. S = [ f2*f3, f4*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                59. S = [ f2*f3, f1*f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                60. S = [ f2*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                61. S = [ f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                62. S = [ f2*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f2*f5, f3*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,197) = D8 x A4 has 64 generating sets.
                1. S = [ f1, f2, f3, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f3*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f3*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f3, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f3, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f3, f1*f2, f4*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f3, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f3, f2*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f5, f2*f3 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f1*f2, f3*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f1*f2, f3*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f2*f3, f2*f4*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f2*f3, f2*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f3*f4, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f4*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f1*f2*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f1*f2*f3, f1*f2*f3^2*f5*f6 ]:  LKH found a hamiltonian cycle
                34. S = [ f3, f1*f2, f1*f5 ]:  LKH found a hamiltonian cycle
                35. S = [ f3, f1*f2, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f3, f1*f5, f2*f5 ]:  LKH found a hamiltonian cycle
                37. S = [ f3, f1*f5, f2*f6 ]:  LKH found a hamiltonian cycle
                38. S = [ f3, f1*f5, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f3, f1*f5, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f3, f1*f3*f5, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f3, f1*f3*f5, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                42. S = [ f5, f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                43. S = [ f5, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                44. S = [ f5, f1*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                45. S = [ f1*f2, f1*f3, f1*f5 ]:  LKH found a hamiltonian cycle
                46. S = [ f1*f2, f1*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f1*f2, f1*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f1*f2, f1*f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1*f2, f1*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1*f2, f1*f3, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                51. S = [ f1*f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                52. S = [ f1*f3, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                53. S = [ f1*f3, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                54. S = [ f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1*f3, f4*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                56. S = [ f1*f3, f1*f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                57. S = [ f1*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                58. S = [ f1*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                59. S = [ f1*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                60. S = [ f1*f5, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                61. S = [ f1*f5, f2*f6, f3*f4 ]:  LKH found a hamiltonian cycle
                62. S = [ f1*f5, f3*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                63. S = [ f1*f5, f3*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                64. S = [ f1*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,198) = C2 x C2 x SL(2,3) has 22 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f3*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f3*f6, f3^2*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f3, f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                14. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f3, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f3, f1*f3*f4, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f4, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                18. S = [ f1*f3, f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1*f4, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f4, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,199) = Q8 x A4 has 26 generating sets.
                1. S = [ f1, f2, f3, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f3*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f3*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f3, f2*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f5, f2*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f3, f2*f3^2*f5*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f3, f1*f5, f2*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f3, f1*f5, f2*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f3, f1*f3*f5, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f5, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                21. S = [ f1*f3, f2*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f3, f2*f3, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1*f5, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f1*f5, f2*f6, f3*f4 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,200) = C2 x (SL(2,3) : C2) has 55 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f3*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f3*f6, f3^2*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3^2, f2*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f3, f2*f3^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f2, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                16. S = [ f2, f3, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f2, f3, f1*f2, f3^2*f4 ]:  LKH found a hamiltonian cycle
                18. S = [ f2, f3, f1*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f2, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f2, f3, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f2, f3, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f2, f4, f1*f2, f3*f6 ]:  LKH found a hamiltonian cycle
                23. S = [ f2, f4, f1*f3 ]:  LKH found a hamiltonian cycle
                24. S = [ f2, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                25. S = [ f2, f1*f2, f3*f6, f3^2*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f2, f1*f3, f1*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f2, f1*f3, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                28. S = [ f2, f1*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                29. S = [ f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                30. S = [ f2, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                31. S = [ f2, f3*f6, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                32. S = [ f2, f3*f6, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                33. S = [ f2, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                34. S = [ f2, f1*f2*f3^2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                35. S = [ f2, f1*f2*f3, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                36. S = [ f2, f1*f2*f3, f1*f2*f3^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                37. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                38. S = [ f3, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f3, f2*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                40. S = [ f3, f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f3, f1*f3*f4, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                42. S = [ f3, f2*f3*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f4, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                44. S = [ f4, f2*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                45. S = [ f1*f3, f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                46. S = [ f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                47. S = [ f1*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                48. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
                49. S = [ f1*f4, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                50. S = [ f1*f4, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                51. S = [ f2*f3, f1*f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                52. S = [ f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                53. S = [ f2*f3, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                54. S = [ f2*f4, f3*f6, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                55. S = [ f2*f4, f3*f6, f1*f2*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,201) = (SL(2,3) : C2) : C2 has 23 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f3*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f3*f6, f3^2*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3^2, f2*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f3, f2*f3^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                16. S = [ f3, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f3, f1*f3*f4, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                18. S = [ f4, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                19. S = [ f1*f3, f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f4, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f4, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,202) = (C2 x SL(2,3)) : C2 has 54 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f3*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f3*f6, f3^2*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f3, f1*f2, f3^2*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f3, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f4, f1*f2, f3*f6 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1*f2, f3*f6, f3^2*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2*f3, f2*f3^2*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f3*f6, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f3*f6, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f1*f2*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f1*f2*f3^2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f1*f2*f3, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f1*f2*f3, f1*f2*f3^2*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                28. S = [ f3, f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                29. S = [ f3, f1*f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                30. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                31. S = [ f3, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f3, f1*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                33. S = [ f3, f1*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                34. S = [ f3, f1*f3*f4, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                35. S = [ f3, f1*f3*f4, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                36. S = [ f4, f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                37. S = [ f4, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                38. S = [ f4, f1*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                39. S = [ f1*f2, f1*f3, f1*f4 ]:  LKH found a hamiltonian cycle
                40. S = [ f1*f2, f1*f3, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                41. S = [ f1*f2, f1*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                42. S = [ f1*f2, f1*f3, f1*f3^2*f4 ]:  LKH found a hamiltonian cycle
                43. S = [ f1*f2, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                44. S = [ f1*f3, f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                45. S = [ f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                46. S = [ f1*f3, f1*f2*f3, f3^2*f4 ]:  LKH found a hamiltonian cycle
                47. S = [ f1*f3, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                48. S = [ f1*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                49. S = [ f1*f3, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                50. S = [ f1*f4, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                51. S = [ f1*f4, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                52. S = [ f1*f4, f3*f6, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                53. S = [ f1*f4, f3*f6, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                54. S = [ f1*f4, f1*f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,203) = (C2 x C2 x Q8) : C3 has 33 generating sets.
                1. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f1*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f1^2*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f4, f1*f2 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f4, f2*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f4, f2*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f4, f2*f6 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f4, f1^2*f2*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f4, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f4, f1*f2*f4*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f1*f2, f1^2*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f1*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f1*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f1*f4, f1^2*f2*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2*f6, f1^2*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f1^2*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f1^2*f4, f1^2*f2*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f1^2*f4, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f2, f4, f1*f6 ]:  LKH found a hamiltonian cycle
                24. S = [ f2, f1*f6, f1^2*f4 ]:  LKH found a hamiltonian cycle
                25. S = [ f4, f1*f6, f2*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f4, f1*f6, f2*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f4, f1*f6, f2*f6 ]:  LKH found a hamiltonian cycle
                28. S = [ f4, f1*f6, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                29. S = [ f4, f1*f6, f1^2*f2*f4 ]:  LKH found a hamiltonian cycle
                30. S = [ f4, f1*f6, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1*f6, f2*f6, f1^2*f4 ]:  LKH found a hamiltonian cycle
                32. S = [ f1*f6, f1^2*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1*f6, f1^2*f4, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,204) = ((C2 x D8) : C2) : C3 has 67 generating sets.
                1. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f1*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f2*f5 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f3*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f1^2*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f1^2*f3*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1*f2, f1*f5 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f1*f2, f2*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f1*f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f1*f2, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f1*f2, f1*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f2*f4, f2*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f2*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f2*f4, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f2*f4, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f2*f4, f1^2*f3*f6 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f2*f5, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f2*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f2*f5, f1^2*f3*f4 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f1*f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f1*f2*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f1*f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f2*f4, f1*f3*f6 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f2*f4, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f1*f2*f4, f1^2*f3*f4 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f1*f3*f4, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
                45. S = [ f2, f4, f1*f6 ]:  LKH found a hamiltonian cycle
                46. S = [ f2, f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                47. S = [ f2, f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                48. S = [ f2, f5, f1*f6 ]:  LKH found a hamiltonian cycle
                49. S = [ f2, f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                50. S = [ f2, f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                51. S = [ f2, f1*f6, f2*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f2, f1*f6, f3*f4 ]:  LKH found a hamiltonian cycle
                53. S = [ f2, f1*f6, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                54. S = [ f2, f1*f6, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                55. S = [ f2, f1*f6, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
                56. S = [ f2, f1*f6, f1^2*f3*f5 ]:  LKH found a hamiltonian cycle
                57. S = [ f2, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                58. S = [ f2, f3*f4, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                59. S = [ f2, f1*f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                60. S = [ f2, f1*f2*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                61. S = [ f1*f6, f2*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                62. S = [ f1*f6, f2*f5, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                63. S = [ f1*f6, f2*f5, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                64. S = [ f1*f6, f2*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                65. S = [ f1*f6, f1*f2*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                66. S = [ f1*f6, f1*f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                67. S = [ f1*f6, f1*f2*f4, f1^2*f2*f5 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,226) = C2 x C2 x S4 has 171 generating sets.
                1. S = [ f1, f2, f3, f4, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f4, f4*f6 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f4, f5*f6 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f5, f1*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f3, f5, f1*f4^2 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f3, f1*f4, f1*f4*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f3, f1*f4, f1*f4^2*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f3, f4*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f3, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2, f4, f5, f1*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2, f4, f1*f3, f4*f6 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2, f4, f1*f3, f5*f6 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f2, f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f2, f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f2, f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f2, f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f2, f4, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f2, f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f2, f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f2, f1*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f2, f1*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f2, f1*f4, f3*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f2, f1*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f2, f1*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2, f3*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f2, f3*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f2, f3*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f2, f3*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f2, f3*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f2, f4*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f2, f4*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f2, f4*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f2, f1*f3*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f2, f1*f3*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f2, f1*f4*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f4, f5, f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                46. S = [ f1, f4, f1*f2, f1*f3, f4*f6 ]:  LKH found a hamiltonian cycle
                47. S = [ f1, f4, f1*f2, f1*f3, f5*f6 ]:  LKH found a hamiltonian cycle
                48. S = [ f1, f4, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f1, f4, f1*f2, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f1, f4, f1*f2, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                51. S = [ f1, f4, f1*f2, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                52. S = [ f1, f4, f1*f2, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                53. S = [ f1, f4, f1*f2, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                54. S = [ f1, f4, f2*f5, f3*f5 ]:  LKH found a hamiltonian cycle
                55. S = [ f1, f4, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                56. S = [ f1, f4, f2*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                57. S = [ f1, f4, f2*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                58. S = [ f1, f4, f2*f5, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                59. S = [ f1, f4, f1*f2*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                60. S = [ f1, f4, f1*f2*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                61. S = [ f1, f4, f1*f2*f5, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                62. S = [ f1, f4, f2*f4*f6, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                63. S = [ f1, f4, f2*f4*f6, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                64. S = [ f1, f4, f2*f5*f6, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                65. S = [ f1, f4, f2*f5*f6, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                66. S = [ f1, f4, f1*f2*f4*f6, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                67. S = [ f1, f4, f1*f2*f4*f6, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                68. S = [ f1, f4, f1*f2*f5*f6, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                69. S = [ f1, f5, f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                70. S = [ f1, f5, f1*f2, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                71. S = [ f1, f5, f1*f2, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                72. S = [ f1, f5, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                73. S = [ f1, f5, f2*f4, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                74. S = [ f1, f5, f2*f4, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                75. S = [ f1, f5, f1*f2*f4, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                76. S = [ f1, f5, f1*f2*f4^2, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                77. S = [ f1, f1*f2, f1*f3, f4*f5 ]:  LKH found a hamiltonian cycle
                78. S = [ f1, f1*f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                79. S = [ f1, f1*f2, f3*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                80. S = [ f1, f1*f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                81. S = [ f1, f1*f2, f3*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                82. S = [ f1, f1*f2, f3*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                83. S = [ f1, f1*f2, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                84. S = [ f1, f1*f2, f4*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                85. S = [ f1, f1*f2, f4*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                86. S = [ f1, f1*f2, f4*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                87. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                88. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                89. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                90. S = [ f1, f1*f2, f1*f3*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                91. S = [ f1, f1*f2, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                92. S = [ f1, f1*f2, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                93. S = [ f1, f1*f4, f2*f5, f3*f5 ]:  LKH found a hamiltonian cycle
                94. S = [ f1, f1*f4, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                95. S = [ f1, f1*f4, f2*f6, f3*f6 ]:  LKH found a hamiltonian cycle
                96. S = [ f1, f1*f4, f2*f6, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                97. S = [ f1, f2*f4, f3*f4, f4*f5 ]:  LKH found a hamiltonian cycle
                98. S = [ f1, f2*f4, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                99. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                100. S = [ f1, f2*f4, f4*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                101. S = [ f1, f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                102. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                103. S = [ f1, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                104. S = [ f1, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                105. S = [ f1, f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                106. S = [ f1, f2*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                107. S = [ f1, f2*f4, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                108. S = [ f1, f2*f5, f3*f5, f4*f5 ]:  LKH found a hamiltonian cycle
                109. S = [ f1, f2*f5, f3*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                110. S = [ f1, f2*f5, f3*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                111. S = [ f1, f2*f5, f3*f6, f4*f5 ]:  LKH found a hamiltonian cycle
                112. S = [ f1, f2*f5, f3*f6, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                113. S = [ f1, f2*f5, f4*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                114. S = [ f1, f2*f5, f4*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                115. S = [ f1, f2*f5, f1*f3*f4 ]:  LKH found a hamiltonian cycle
                116. S = [ f1, f2*f5, f1*f4*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                117. S = [ f1, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                118. S = [ f1, f2*f5, f3*f5*f6, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                119. S = [ f1, f2*f5, f1*f3*f4^2 ]:  LKH found a hamiltonian cycle
                120. S = [ f1, f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                121. S = [ f1, f2*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                122. S = [ f1, f4*f5, f1*f2*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                123. S = [ f1, f4*f5, f1*f2*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                124. S = [ f1, f4*f5, f2*f5*f6, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                125. S = [ f1, f1*f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                126. S = [ f1, f1*f2*f4, f1*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                127. S = [ f1, f1*f2*f4, f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                128. S = [ f1, f1*f2*f4, f1*f3*f4^2*f5 ]:  LKH found a hamiltonian cycle
                129. S = [ f1, f1*f2*f4, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                130. S = [ f1, f1*f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                131. S = [ f1, f1*f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                132. S = [ f1, f1*f4*f5, f2*f5*f6, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                133. S = [ f1, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                134. S = [ f1, f2*f4*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                135. S = [ f1, f2*f4*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                136. S = [ f1, f2*f4*f5, f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                137. S = [ f1, f2*f5*f6, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                138. S = [ f1, f1*f2*f4*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                139. S = [ f1, f1*f2*f4*f5, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                140. S = [ f1, f1*f2*f4*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                141. S = [ f2, f3, f4, f1*f5 ]:  LKH found a hamiltonian cycle
                142. S = [ f2, f3, f1*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                143. S = [ f2, f4, f1*f5, f3*f5 ]:  LKH found a hamiltonian cycle
                144. S = [ f2, f4, f1*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                145. S = [ f2, f4, f1*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                146. S = [ f2, f1*f5, f3*f4 ]:  LKH found a hamiltonian cycle
                147. S = [ f2, f1*f5, f3*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                148. S = [ f2, f1*f5, f3*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                149. S = [ f2, f1*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                150. S = [ f4, f1*f5, f2*f5, f3*f5 ]:  LKH found a hamiltonian cycle
                151. S = [ f4, f1*f5, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                152. S = [ f4, f1*f5, f2*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                153. S = [ f4, f1*f5, f2*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                154. S = [ f4, f1*f5, f1*f2*f5, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                155. S = [ f4, f1*f5, f1*f2*f5, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                156. S = [ f4, f1*f5, f2*f5*f6, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                157. S = [ f1*f5, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                158. S = [ f1*f5, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                159. S = [ f1*f5, f2*f4, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                160. S = [ f1*f5, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                161. S = [ f1*f5, f2*f4, f3*f4*f6 ]:  LKH found a hamiltonian cycle
                162. S = [ f1*f5, f2*f4, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                163. S = [ f1*f5, f2*f4, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                164. S = [ f1*f5, f2*f5, f3*f5, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                165. S = [ f1*f5, f2*f5, f3*f5, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                166. S = [ f1*f5, f2*f5, f3*f6, f1*f4*f5 ]:  LKH found a hamiltonian cycle
                167. S = [ f1*f5, f2*f5, f3*f5*f6, f1*f4^2*f6 ]:  LKH found a hamiltonian cycle
                168. S = [ f1*f5, f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                169. S = [ f1*f5, f2*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                170. S = [ f1*f5, f1*f2*f5, f1*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                171. S = [ f1*f5, f1*f2*f4*f5, f1*f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,227) = ((C2 x C2 x C2 x C2) : C3) : C2 has 60 generating sets.
                1. S = [ f1, f2, f3, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f6 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f2*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3, f5*f6 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f2*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f2*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f3*f4, f5*f6 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f2, f3*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f3, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f3, f6, f1*f2 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f3, f6, f1*f2^2 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f3, f1*f2, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f3, f1*f2, f1*f2^2*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f3, f2*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f3, f5*f6, f1*f2^2 ]:  LKH found a hamiltonian cycle
                17. S = [ f1, f3, f1*f2^2, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                18. S = [ f1, f3, f1*f2^2, f1*f2^2*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1, f3, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1, f3, f1*f2^2*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1, f1*f2, f3*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1, f1*f2, f1*f2*f4, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1, f1*f2, f1*f2*f4, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                24. S = [ f1, f1*f2, f1*f2*f4, f1*f2^2*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1, f1*f2, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                26. S = [ f1, f1*f2, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                27. S = [ f1, f1*f2, f1*f2^2*f3*f5 ]:  LKH found a hamiltonian cycle
                28. S = [ f1, f2*f3, f2*f6 ]:  LKH found a hamiltonian cycle
                29. S = [ f1, f2*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                30. S = [ f1, f2*f3, f5*f6 ]:  LKH found a hamiltonian cycle
                31. S = [ f1, f2*f3, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                32. S = [ f1, f2*f3, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                33. S = [ f1, f2*f3, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                34. S = [ f1, f2*f3, f2^2*f5 ]:  LKH found a hamiltonian cycle
                35. S = [ f1, f2*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                36. S = [ f1, f2*f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                37. S = [ f1, f3*f4, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                38. S = [ f1, f3*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                39. S = [ f1, f3*f5, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                40. S = [ f1, f3*f5, f1*f2*f3*f6 ]:  LKH found a hamiltonian cycle
                41. S = [ f1, f1*f2*f3, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                42. S = [ f1, f1*f2*f3, f1*f5*f6 ]:  LKH found a hamiltonian cycle
                43. S = [ f1, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                44. S = [ f1, f1*f2*f3, f1*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                45. S = [ f1, f1*f2*f3, f1*f2^2*f4*f6 ]:  LKH found a hamiltonian cycle
                46. S = [ f2, f3, f1*f5 ]:  LKH found a hamiltonian cycle
                47. S = [ f2, f3, f1*f2^2*f5 ]:  LKH found a hamiltonian cycle
                48. S = [ f2, f1*f3, f1*f5 ]:  LKH found a hamiltonian cycle
                49. S = [ f2, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                50. S = [ f2, f1*f3, f3*f5 ]:  LKH found a hamiltonian cycle
                51. S = [ f2, f1*f3, f2*f3*f5 ]:  LKH found a hamiltonian cycle
                52. S = [ f2, f1*f3, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                53. S = [ f2, f1*f3*f5 ]:  LKH found a hamiltonian cycle
                54. S = [ f3, f1*f5, f1*f2*f6 ]:  LKH found a hamiltonian cycle
                55. S = [ f3, f1*f5, f1*f2^2*f5 ]:  LKH found a hamiltonian cycle
                56. S = [ f1*f3, f3*f5, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                57. S = [ f1*f3, f3*f5, f1*f2^2*f4 ]:  LKH found a hamiltonian cycle
                58. S = [ f1*f3, f1*f2*f3, f1*f2*f3*f5 ]:  LKH found a hamiltonian cycle
                59. S = [ f1*f3, f1*f2*f3, f1*f2^2*f4*f6 ]:  LKH found a hamiltonian cycle
                60. S = [ f1*f3, f1*f2*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,228) = C2 x C2 x C2 x A4 has 25 generating sets.
                1. S = [ f1, f2, f3, f4, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f4, f4*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f4, f3*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f5, f3*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f3*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f3*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f2*f5, f3*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f4, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f4, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f5, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f4, f1*f5, f2*f5, f3*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f4, f1*f5, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f4, f1*f5, f2*f6, f3*f5*f6 ]:  LKH found a hamiltonian cycle
                17. S = [ f4, f1*f4*f5, f2*f4*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                18. S = [ f5, f1*f4, f2*f4, f3*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f1*f4, f2*f4, f3*f5 ]:  LKH found a hamiltonian cycle
                20. S = [ f1*f4, f2*f4, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                21. S = [ f1*f4, f2*f5, f3*f5 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f4, f2*f5, f3*f6 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f4, f2*f5, f3*f4*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1*f4, f2*f5, f3*f4^2*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1*f4, f2*f4*f5, f3*f4*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(96,229) = C2 x ((C2 x C2 x C2 x C2) : C3) has 16 generating sets.
                1. S = [ f1, f2, f3, f5 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f2*f5 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f2*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f3, f1*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f2, f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1*f3, f1*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1*f3, f2*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f2, f1*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                9. S = [ f2, f2*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                10. S = [ f2, f1*f2*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                11. S = [ f3, f5, f1*f2 ]:  LKH found a hamiltonian cycle
                12. S = [ f3, f1*f2, f1*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f3, f1*f2, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1*f2, f1*f3, f1*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f1*f2, f1*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1*f2, f1*f2*f3, f1*f2*f5 ]:  LKH found a hamiltonian cycle

    p = 5: Checking the 238 groups of order 32 x 5 = 160.
        G = SmallGroup(160,199) = ((C2 x Q8) : C2) : C5 has 24 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1^2, f2 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f3 ]:  LKH found a hamiltonian cycle
                4. S = [ f1^2, f3 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f1^3*f3*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1^2, f1*f2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1^2, f1^3*f3*f4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f1^3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f1^2*f2 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f1^4*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                13. S = [ f1^2, f1^2*f2 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f1^2*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f1^4*f3*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f2, f1*f2 ]:  LKH found a hamiltonian cycle
                17. S = [ f2, f1^3*f3*f4 ]:  LKH found a hamiltonian cycle
                18. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                19. S = [ f3, f1^3*f3*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                21. S = [ f1*f2, f1^3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f1^3*f3*f4, f1^3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f2, f1*f5 ]:  LKH found a hamiltonian cycle
                24. S = [ f1*f2, f1^3*f3*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(160,234) = ((C2 x C2 x C2 x C2) : C5) : C2 has 16 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2^2, f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f2*f5 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f2^2*f6 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f1*f2 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f1*f2^3 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f3, f1*f2^4 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f1*f2, f1*f2^2*f6 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                13. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                14. S = [ f2^2, f1*f3 ]:  LKH found a hamiltonian cycle
                15. S = [ f1*f3, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                16. S = [ f1*f3, f1*f2*f6 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(160,235) = C2 x ((C2 x C2 x C2 x C2) : C5) has 10 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f2^2*f3*f6 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                5. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1*f2^3*f4*f5 ]:  LKH found a hamiltonian cycle
                7. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                8. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1*f2^3*f4*f5 ]:  LKH found a hamiltonian cycle

    p = 7: Checking the 197 groups of order 32 x 7 = 224.
        G = SmallGroup(224,173) = C4 x ((C2 x C2 x C2) : C7) has 26 generating sets.
                1. S = [ f1, f2, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f2^2*f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f2, f3*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f2, f2^3*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f2, f2^5*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2*f3, f3*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2^3*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                12. S = [ f2, f1*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                14. S = [ f2, f1*f2^3*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f2, f1*f2^5*f4*f6 ]:  LKH found a hamiltonian cycle
                16. S = [ f4, f1*f2 ]:  LKH found a hamiltonian cycle
                17. S = [ f1*f2, f1*f4 ]:  LKH found a hamiltonian cycle
                18. S = [ f1*f2, f3*f4 ]:  LKH found a hamiltonian cycle
                19. S = [ f1*f2, f1*f2*f4 ]:  LKH found a hamiltonian cycle
                20. S = [ f1*f2, f1*f2^3*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                21. S = [ f1*f2, f1*f2^5*f4*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f1*f2, f1*f2^6*f5*f6 ]:  LKH found a hamiltonian cycle
                23. S = [ f1*f2, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                24. S = [ f1*f2, f2^3*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                25. S = [ f1*f2, f2^5*f3*f4*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1*f4, f2*f3 ]:  LKH found a hamiltonian cycle
        G = SmallGroup(224,195) = C2 x C2 x ((C2 x C2 x C2) : C7) has 26 generating sets.
                1. S = [ f1, f2, f3, f4 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f3, f3*f4 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f3, f3^2*f4*f5 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f3, f2*f4 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f3, f2*f3^3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f3, f2*f3^5*f4*f6 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f4, f2*f3 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f2*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f2*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f2*f3, f2*f3^3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                12. S = [ f3, f1*f4, f2*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f3, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f3^2, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                15. S = [ f3^3, f1*f4, f2*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f3, f1*f3*f4, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                17. S = [ f3, f1*f3*f4, f2*f3^3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                18. S = [ f3, f1*f3*f4, f2*f3^5*f4*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f3, f1*f3^3*f4*f5*f6, f2*f3^3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f3, f1*f3^3*f4*f5*f6, f2*f3^5*f4*f6 ]:  LKH found a hamiltonian cycle
                21. S = [ f3, f1*f3^5*f4*f6, f2*f3^5*f4*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f4, f1*f3, f2*f3 ]:  LKH found a hamiltonian cycle
                23. S = [ f4, f1*f3, f2*f3^3 ]:  LKH found a hamiltonian cycle
                24. S = [ f1*f3, f2*f4 ]:  LKH found a hamiltonian cycle
                25. S = [ f1*f3, f2*f3*f4 ]:  LKH found a hamiltonian cycle
                26. S = [ f1*f3, f2*f3^3*f4*f5*f6 ]:  LKH found a hamiltonian cycle

    p = 31: Checking the 196 groups of order 32 x 31 = 992.
        G = SmallGroup(992,194) = (C2 x C2 x C2 x C2 x C2) : C31 has 27 generating sets.
                1. S = [ f1, f2 ]:  LKH found a hamiltonian cycle
                2. S = [ f1^3, f2 ]:  LKH found a hamiltonian cycle
                3. S = [ f1^5, f2 ]:  LKH found a hamiltonian cycle
                4. S = [ f1, f1*f2 ]:  LKH found a hamiltonian cycle
                5. S = [ f1, f1^2*f2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f1, f1^3*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f1, f1^4*f2*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f1, f1^5*f5*f6 ]:  LKH found a hamiltonian cycle
                9. S = [ f1, f1^6*f2*f6 ]:  LKH found a hamiltonian cycle
                10. S = [ f1, f1^7*f4 ]:  LKH found a hamiltonian cycle
                11. S = [ f1, f1^9*f4*f6 ]:  LKH found a hamiltonian cycle
                12. S = [ f1, f1^10*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                13. S = [ f1, f1^11*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                14. S = [ f1, f1^12*f2*f4*f6 ]:  LKH found a hamiltonian cycle
                15. S = [ f1, f1^13*f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1, f1^14*f3*f4*f5*f6 ]:  LKH found a hamiltonian cycle
                17. S = [ f1^3, f1^3*f2*f3*f4 ]:  LKH found a hamiltonian cycle
                18. S = [ f1^3, f1^5*f5*f6 ]:  LKH found a hamiltonian cycle
                19. S = [ f1^3, f1^6*f2*f6 ]:  LKH found a hamiltonian cycle
                20. S = [ f1^3, f1^7*f4 ]:  LKH found a hamiltonian cycle
                21. S = [ f1^3, f1^9*f4*f6 ]:  LKH found a hamiltonian cycle
                22. S = [ f1^3, f1^10*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                23. S = [ f1^3, f1^11*f3*f5*f6 ]:  LKH found a hamiltonian cycle
                24. S = [ f1^3, f1^13*f4*f5 ]:  LKH found a hamiltonian cycle
                25. S = [ f1^5, f1^5*f5*f6 ]:  LKH found a hamiltonian cycle
                26. S = [ f1^5, f1^9*f4*f6 ]:  LKH found a hamiltonian cycle
                27. S = [ f1^5, f1^10*f3*f4*f5 ]:  LKH found a hamiltonian cycle

k = 33: largest prime divisor is 11.

k = 34: largest prime divisor is 17.

k = 35: largest prime divisor is 7.

    p = 17: Checking the 1 groups of order 35 x 17 = 595.

k = 36: largest prime divisor is 3.

    p = 5: Checking the 37 groups of order 36 x 5 = 180.
        G = SmallGroup(180,19) = GL(2,4) has 135 generating sets.
                1. S = [ (6,7,8), (3,4,5), (2,3)(4,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                2. S = [ (6,7,8), (3,4,5), (2,3)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                3. S = [ (6,7,8), (3,4,5), (2,3)(4,5), (1,3)(4,5) ]:  LKH found a hamiltonian cycle
                4. S = [ (6,7,8), (3,4,5), (2,3)(4,5), (1,4,5) ]:  LKH found a hamiltonian cycle
                5. S = [ (6,7,8), (3,4,5), (2,3)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                6. S = [ (6,7,8), (3,4,5), (2,3,4), (1,3,4) ]:  LKH found a hamiltonian cycle
                7. S = [ (6,7,8), (3,4,5), (1,2,3) ]:  LKH found a hamiltonian cycle
                8. S = [ (6,7,8), (3,4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                9. S = [ (6,7,8), (3,4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                10. S = [ (6,7,8), (3,4,5), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                11. S = [ (6,7,8), (2,3)(4,5), (2,4)(3,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                12. S = [ (6,7,8), (2,3)(4,5), (2,4)(3,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                13. S = [ (6,7,8), (2,3)(4,5), (1,2)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                14. S = [ (6,7,8), (2,3)(4,5), (1,2)(4,5), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                15. S = [ (6,7,8), (2,3)(4,5), (1,2)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                16. S = [ (6,7,8), (2,3)(4,5), (1,2)(3,4), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                17. S = [ (6,7,8), (2,3)(4,5), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                18. S = [ (6,7,8), (2,3)(4,5), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                19. S = [ (6,7,8), (1,2,3,4,5), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                20. S = [ (6,7,8), (1,2,3,4,5), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle
                21. S = [ (3,4,5), (2,3)(4,5), (1,2)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                22. S = [ (3,4,5), (2,3)(4,5), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                23. S = [ (3,4,5), (2,3)(4,5), (1,3)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                24. S = [ (3,4,5), (2,3)(4,5), (1,4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                25. S = [ (3,4,5), (2,3)(4,5), (1,4)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                26. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                27. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,2)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                28. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                29. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                30. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,2,3) ]:  LKH found a hamiltonian cycle
                31. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,2,4,5,3) ]:  LKH found a hamiltonian cycle
                32. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,4,3,2,5) ]:  LKH found a hamiltonian cycle
                33. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,3)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                34. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                35. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,4,5) ]:  LKH found a hamiltonian cycle
                36. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                37. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,4)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                38. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,4)(2,3) ]:  LKH found a hamiltonian cycle
                39. S = [ (3,4,5), (2,3)(4,5)(6,7,8), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                40. S = [ (3,4,5), (2,3,4), (1,3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                41. S = [ (3,4,5), (2,3,4)(6,7,8), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                42. S = [ (3,4,5), (2,3,4)(6,7,8), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                43. S = [ (3,4,5), (2,3,4)(6,7,8), (1,2,3) ]:  LKH found a hamiltonian cycle
                44. S = [ (3,4,5), (2,3,4)(6,7,8), (1,3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                45. S = [ (3,4,5), (2,3,4)(6,7,8), (1,3,4)(6,8,7) ]:  LKH found a hamiltonian cycle
                46. S = [ (3,4,5), (2,3,4)(6,7,8), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                47. S = [ (3,4,5), (2,3,4)(6,7,8), (1,5)(2,3) ]:  LKH found a hamiltonian cycle
                48. S = [ (3,4,5), (1,2)(4,5)(6,7,8), (1,2,3) ]:  LKH found a hamiltonian cycle
                49. S = [ (3,4,5), (1,2)(4,5)(6,7,8), (1,2,4,3,5) ]:  LKH found a hamiltonian cycle
                50. S = [ (3,4,5), (1,2)(4,5)(6,7,8), (1,4,5,2,3) ]:  LKH found a hamiltonian cycle
                51. S = [ (3,4,5), (1,2)(4,5)(6,7,8), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                52. S = [ (3,4,5), (1,2)(4,5)(6,7,8), (1,4)(2,5) ]:  LKH found a hamiltonian cycle
                53. S = [ (3,4,5), (1,2,3)(6,7,8) ]:  LKH found a hamiltonian cycle
                54. S = [ (3,4,5), (1,2,3,4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                55. S = [ (3,4,5), (1,3,5,2,4)(6,8,7) ]:  LKH found a hamiltonian cycle
                56. S = [ (3,4,5), (1,3)(2,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                57. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                58. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,2)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                59. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                60. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                61. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,3)(4,5) ]:  LKH found a hamiltonian cycle
                62. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,3)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                63. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                64. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,4,5)(6,8,7) ]:  LKH found a hamiltonian cycle
                65. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                66. S = [ (3,4,5)(6,7,8), (2,3)(4,5), (1,4)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                67. S = [ (3,4,5)(6,7,8), (2,3)(4,5)(6,7,8), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                68. S = [ (3,4,5)(6,7,8), (2,3)(4,5)(6,7,8), (1,2)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                69. S = [ (3,4,5)(6,7,8), (2,3)(4,5)(6,7,8), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                70. S = [ (3,4,5)(6,7,8), (2,3)(4,5)(6,7,8), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                71. S = [ (3,4,5)(6,7,8), (2,3)(4,5)(6,7,8), (1,3)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                72. S = [ (3,4,5)(6,7,8), (2,3)(4,5)(6,7,8), (1,4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                73. S = [ (3,4,5)(6,7,8), (2,3)(4,5)(6,7,8), (1,4,5)(6,8,7) ]:  LKH found a hamiltonian cycle
                74. S = [ (3,4,5)(6,7,8), (2,3)(4,5)(6,7,8), (1,4)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                75. S = [ (3,4,5)(6,7,8), (2,3,4)(6,7,8), (1,3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                76. S = [ (3,4,5)(6,7,8), (2,3,4)(6,7,8), (1,3,4)(6,8,7) ]:  LKH found a hamiltonian cycle
                77. S = [ (3,4,5)(6,7,8), (1,2,3)(6,7,8) ]:  LKH found a hamiltonian cycle
                78. S = [ (3,4,5)(6,7,8), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                79. S = [ (3,4,5)(6,7,8), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                80. S = [ (3,4,5)(6,7,8), (1,2,3,4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                81. S = [ (3,4,5)(6,7,8), (1,3,5,2,4)(6,8,7) ]:  LKH found a hamiltonian cycle
                82. S = [ (3,4,5)(6,7,8), (1,5,4,3,2)(6,7,8) ]:  LKH found a hamiltonian cycle
                83. S = [ (3,4,5)(6,7,8), (1,3,5,2,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                84. S = [ (3,4,5)(6,7,8), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                85. S = [ (3,4,5)(6,7,8), (1,3)(2,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                86. S = [ (2,3)(4,5), (2,4)(3,5), (1,2)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                87. S = [ (2,3)(4,5), (2,4)(3,5), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                88. S = [ (2,3)(4,5), (2,4)(3,5)(6,7,8), (1,2)(4,5) ]:  LKH found a hamiltonian cycle
                89. S = [ (2,3)(4,5), (2,4)(3,5)(6,7,8), (1,2)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                90. S = [ (2,3)(4,5), (2,4)(3,5)(6,7,8), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                91. S = [ (2,3)(4,5), (2,4)(3,5)(6,7,8), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                92. S = [ (2,3)(4,5), (2,4)(3,5)(6,7,8), (1,2)(3,5) ]:  LKH found a hamiltonian cycle
                93. S = [ (2,3)(4,5), (2,4)(3,5)(6,7,8), (1,2)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                94. S = [ (2,3)(4,5), (2,4)(3,5)(6,7,8), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                95. S = [ (2,3)(4,5), (2,4)(3,5)(6,7,8), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle
                96. S = [ (2,3)(4,5), (1,2)(4,5), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                97. S = [ (2,3)(4,5), (1,2)(4,5), (1,3)(2,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                98. S = [ (2,3)(4,5), (1,2)(4,5), (1,4)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                99. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,2)(3,4) ]:  LKH found a hamiltonian cycle
                100. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                101. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,2,4,3,5) ]:  LKH found a hamiltonian cycle
                102. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,4,5,2,3) ]:  LKH found a hamiltonian cycle
                103. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,3)(2,4) ]:  LKH found a hamiltonian cycle
                104. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,3)(2,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                105. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,4)(3,5) ]:  LKH found a hamiltonian cycle
                106. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,4)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                107. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,4)(2,3)(6,7,8) ]:  LKH found a hamiltonian cycle
                108. S = [ (2,3)(4,5), (1,2)(4,5)(6,7,8), (1,4)(2,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                109. S = [ (2,3)(4,5), (1,2)(3,4), (1,4)(2,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                110. S = [ (2,3)(4,5), (1,2)(3,4)(6,7,8), (1,2)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                111. S = [ (2,3)(4,5), (1,2)(3,4)(6,7,8), (1,2,3,5,4) ]:  LKH found a hamiltonian cycle
                112. S = [ (2,3)(4,5), (1,2)(3,4)(6,7,8), (1,3,4,2,5) ]:  LKH found a hamiltonian cycle
                113. S = [ (2,3)(4,5), (1,2)(3,4)(6,7,8), (1,3)(2,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                114. S = [ (2,3)(4,5), (1,2)(3,4)(6,7,8), (1,4)(2,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                115. S = [ (2,3)(4,5), (1,2)(3,4)(6,7,8), (1,5)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                116. S = [ (2,3)(4,5), (1,2,3,4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                117. S = [ (2,3)(4,5), (1,3,5,2,4)(6,8,7) ]:  LKH found a hamiltonian cycle
                118. S = [ (2,3)(4,5)(6,7,8), (2,4)(3,5)(6,7,8), (1,2)(4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                119. S = [ (2,3)(4,5)(6,7,8), (2,4)(3,5)(6,7,8), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                120. S = [ (2,3)(4,5)(6,7,8), (1,2)(4,5)(6,7,8), (1,2)(3,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                121. S = [ (2,3)(4,5)(6,7,8), (1,2)(4,5)(6,7,8), (1,3)(2,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                122. S = [ (2,3)(4,5)(6,7,8), (1,2)(4,5)(6,7,8), (1,4)(3,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                123. S = [ (2,3)(4,5)(6,7,8), (1,2)(3,4)(6,7,8), (1,4)(2,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                124. S = [ (2,3)(4,5)(6,7,8), (1,2,3,4,5) ]:  LKH found a hamiltonian cycle
                125. S = [ (2,3)(4,5)(6,7,8), (1,3,5,2,4) ]:  LKH found a hamiltonian cycle
                126. S = [ (2,3)(4,5)(6,7,8), (1,2,3,4,5)(6,7,8) ]:  LKH found a hamiltonian cycle
                127. S = [ (2,3)(4,5)(6,7,8), (1,3,5,2,4)(6,8,7) ]:  LKH found a hamiltonian cycle
                128. S = [ (2,3)(4,5)(6,7,8), (1,2,4,5,3), (1,2,5,4,3) ]:  LKH found a hamiltonian cycle
                129. S = [ (2,3)(4,5)(6,7,8), (1,2,4,5,3), (1,5,3,2,4) ]:  LKH found a hamiltonian cycle
                130. S = [ (1,2,3,4,5), (1,2,3,5,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                131. S = [ (1,2,3,4,5), (1,3,4,2,5)(6,8,7) ]:  LKH found a hamiltonian cycle
                132. S = [ (1,2,3,4,5)(6,7,8), (1,2,3,5,4)(6,7,8) ]:  LKH found a hamiltonian cycle
                133. S = [ (1,2,3,4,5)(6,7,8), (1,3,4,2,5)(6,8,7) ]:  LKH found a hamiltonian cycle
                134. S = [ (1,2,3,4,5)(6,7,8), (1,4,5,3,2)(6,7,8) ]:  LKH found a hamiltonian cycle
                135. S = [ (1,2,3,4,5)(6,7,8), (1,3,4,2,5)(6,7,8) ]:  LKH found a hamiltonian cycle

    p = 7: Checking the 46 groups of order 36 x 7 = 252.

    p = 11: Checking the 30 groups of order 36 x 11 = 396.

    p = 17: Checking the 36 groups of order 36 x 17 = 612.

k = 37: largest prime divisor is 37.

k = 38: largest prime divisor is 19.

    p = 37: Checking the 4 groups of order 38 x 37 = 1406.

k = 39: largest prime divisor is 13.

    p = 19: Checking the 5 groups of order 39 x 19 = 741.

k = 40: largest prime divisor is 5.

    p = 7: Checking the 40 groups of order 40 x 7 = 280.
        G = SmallGroup(280,33) = C5 x ((C2 x C2 x C2) : C7) has 17 generating sets.
                1. S = [ f1, f2, f3 ]:  LKH found a hamiltonian cycle
                2. S = [ f1, f2, f2*f3 ]:  LKH found a hamiltonian cycle
                3. S = [ f1, f2, f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                4. S = [ f2, f1*f3 ]:  LKH found a hamiltonian cycle
                5. S = [ f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                6. S = [ f2, f1^2*f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                7. S = [ f2, f1^3*f2^3*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                8. S = [ f3, f1*f2 ]:  LKH found a hamiltonian cycle
                9. S = [ f1*f2, f1*f3 ]:  LKH found a hamiltonian cycle
                10. S = [ f1*f2, f1^3*f3 ]:  LKH found a hamiltonian cycle
                11. S = [ f1*f2, f1*f2*f3 ]:  LKH found a hamiltonian cycle
                12. S = [ f1*f2, f1^2*f2^2*f3*f4 ]:  LKH found a hamiltonian cycle
                13. S = [ f1*f2, f1^3*f2^3*f3*f4*f5 ]:  LKH found a hamiltonian cycle
                14. S = [ f1*f2, f1^4*f2^4*f4 ]:  LKH found a hamiltonian cycle
                15. S = [ f1*f2, f1*f2^6*f4*f5 ]:  LKH found a hamiltonian cycle
                16. S = [ f1*f2, f1^3*f2*f3 ]:  LKH found a hamiltonian cycle
                17. S = [ f1*f2, f1*f2^4*f4 ]:  LKH found a hamiltonian cycle

    p = 13: Checking the 49 groups of order 40 x 13 = 520.

    p = 19: Checking the 39 groups of order 40 x 19 = 760.

k = 41: largest prime divisor is 41.

k = 42: largest prime divisor is 7.

    p = 13: Checking the 24 groups of order 42 x 13 = 546.

    p = 41: Checking the 12 groups of order 42 x 41 = 1722.

k = 43: largest prime divisor is 43.

k = 44: largest prime divisor is 11.

    p = 43: Checking the 9 groups of order 44 x 43 = 1892.

k = 45: largest prime divisor is 5.

    p = 7: Checking the 4 groups of order 45 x 7 = 315.

    p = 11: Checking the 4 groups of order 45 x 11 = 495.

k = 46: largest prime divisor is 23.

k = 47: largest prime divisor is 47.

Success: LKH found a hamiltonian cycle whenever Zp is not normal in G.
gap> 


==> anc/gap_output/4-3-RedundantSBar-output.txt <==
 ┌───────┐   GAP 4.8.7, 24-Mar-2017, build of 2017-07-19 14:00:28 (CEST)
 │  GAP  │   https://www.gap-system.org
 └───────┘   Architecture: x86_64-apple-darwin16.6.0-gcc-default64
 Libs used:  gmp
 Loading the library and packages ...
 Components: trans 1.0, prim 2.1, small* 1.0, id* 1.0
 Packages:   AClib 1.2, Alnuth 3.0.0, AtlasRep 1.5.1, AutPGrp 1.8, Browse 1.8.6, CRISP 1.4.4, Cryst 4.1.12, CrystCat 1.1.6, CTblLib 1.2.2, 
             FactInt 1.5.4, FGA 1.3.1, GAPDoc 1.5.1, IO 4.4.6, IRREDSOL 1.3.1, LAGUNA 3.7.0, Polenta 1.3.7, Polycyclic 2.11, RadiRoot 2.7, 
             ResClasses 4.6.0, Sophus 1.23, SpinSym 1.5, TomLib 1.2.6, Utils 0.46
 Try '??help' for help. See also '?copyright', '?cite' and '?authors'
gap> Read("4-3-RedundantSBar.gap");
─────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────
Loading  GRAPE 4.7 (GRaph Algorithms using PErmutation groups)
by Leonard H. Soicher (http://www.maths.qmul.ac.uk/~leonard/).
Homepage: http://www.maths.qmul.ac.uk/~leonard/grape/
─────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────


k = 1. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 2. There are 1 groups of order 2.

    GBar = SmallGroup(2, 1) = C2 has 1 irredundant generating sets
        1. S0Bar = [ f1 ]: all 0 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 3. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 4. There are 2 groups of order 4.

    GBar = SmallGroup(4, 1) = C4 has 1 irredundant generating sets
        1. S0Bar = [ f1 ]: all 1 choices of a are ok          

    GBar = SmallGroup(4, 2) = C2 x C2 has 1 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 1 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 5. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 6. There are 2 groups of order 6.

    GBar = SmallGroup(6, 1) = S3 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 1 choices of a are ok          

    GBar = SmallGroup(6, 2) = C6 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1*f2 ]: all 1 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 7. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 8. There are 5 groups of order 8.

    GBar = SmallGroup(8, 1) = C8 has 1 irredundant generating sets
        1. S0Bar = [ f1 ]: trying 1 of 2 (a = f2)
            GCD of voltages is 6 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 8
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 : C8
                            1. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1 ]: all 2 choices of a are ok          

    GBar = SmallGroup(8, 2) = C4 x C2 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 2 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 3 choices of a are ok          

    GBar = SmallGroup(8, 3) = D8 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: trying 2 of 2 (a = f1*f2)
            GCD of voltages is 6 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 8
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 x D8
                            1. S = [ f1, f2, f1*f2*f4 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: all 2 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 3 choices of a are ok          

    GBar = SmallGroup(8, 4) = Q8 has 1 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 2 choices of a are ok          

    GBar = SmallGroup(8, 5) = C2 x C2 x C2 has 1 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 3 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 9. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 10. There are 2 groups of order 10.

    GBar = SmallGroup(10, 1) = D10 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 2 choices of a are ok          

    GBar = SmallGroup(10, 2) = C10 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1*f2 ]: all 2 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 11. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 12. There are 5 groups of order 12.

    GBar = SmallGroup(12, 1) = C3 : C4 has 3 irredundant generating sets
        1. S0Bar = [ f1, f3 ]: not bipartite
        2. S0Bar = [ f1, f1*f3 ]: all 3 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: not bipartite

    GBar = SmallGroup(12, 2) = C12 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f1*f2 ]: trying 3 of 3 (a = f2*f3)
            GCD of voltages is 10 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 12
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C3 x (C5 : C4)
                            1. S = [ f1*f2, f2*f3*f4 ]: LKH found a hamiltonian cycle.
        3. S0Bar = [ f1*f2 ]: all 3 choices of a are ok          

    GBar = SmallGroup(12, 3) = A4 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: not bipartite

    GBar = SmallGroup(12, 4) = D12 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: all 4 choices of a are ok          
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f2*f3 ]: all 4 choices of a are ok          
        5. S0Bar = [ f1, f1*f2*f3 ]: trying 3 of 3 (a = f2*f3)
            GCD of voltages is 10 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 12
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C10 x S3
                            1. S = [ f1, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle.
        5. S0Bar = [ f1, f1*f2*f3 ]: all 3 choices of a are ok          

    GBar = SmallGroup(12, 5) = C6 x C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: all 3 choices of a are ok          
        3. S0Bar = [ f1*f3, f2*f3 ]: all 3 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 13. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 14. There are 2 groups of order 14.

    GBar = SmallGroup(14, 1) = D14 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 3 choices of a are ok          

    GBar = SmallGroup(14, 2) = C14 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1*f2 ]: all 3 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 15. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 16. There are 14 groups of order 16.

    GBar = SmallGroup(16, 1) = C16 has 1 irredundant generating sets
        1. S0Bar = [ f1 ]: trying 1 of 4 (a = f2)
            GCD of voltages is 14 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 7 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = C7 : C16
                            1. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1 ]: trying 2 of 4 (a = f3)
            GCD of voltages is 6 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 : C16
                            1. S = [ f1, f3*f5 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1 ]: all 4 choices of a are ok          

    GBar = SmallGroup(16, 2) = C4 x C4 has 1 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 5 choices of a are ok          

    GBar = SmallGroup(16, 3) = (C4 x C2) : C2 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 5 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 7 choices of a are ok          

    GBar = SmallGroup(16, 4) = C4 : C4 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 5 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 5 choices of a are ok          

    GBar = SmallGroup(16, 5) = C8 x C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 4 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 5 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: all 4 choices of a are ok          

    GBar = SmallGroup(16, 6) = C8 : C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 4 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 5 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: all 4 choices of a are ok          

    GBar = SmallGroup(16, 7) = D16 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: trying 1 of 4 (a = f3)
            GCD of voltages is 10 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 x D16
                            1. S = [ f1, f2, f3*f5 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: trying 3 of 4 (a = f1*f2)
            GCD of voltages is 14 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 7 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = C7 x D16
                            1. S = [ f1, f2, f1*f2*f5 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: trying 4 of 4 (a = f1*f2*f4)
            GCD of voltages is 6 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 x D16
                            1. S = [ f1, f2, f1*f2*f4*f5 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: all 4 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 6 choices of a are ok          

    GBar = SmallGroup(16, 8) = QD16 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 4 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 6 choices of a are ok          
        3. S0Bar = [ f2, f1*f2 ]: all 4 choices of a are ok          

    GBar = SmallGroup(16, 9) = Q16 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 4 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 4 choices of a are ok          

    GBar = SmallGroup(16, 10) = C4 x C2 x C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 5 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 5 choices of a are ok          
        3. S0Bar = [ f1, f1*f2, f1*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(16, 11) = C2 x D8 has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 6 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 5 choices of a are ok          
        3. S0Bar = [ f1, f2, f1*f2*f3 ]: all 6 choices of a are ok          
        4. S0Bar = [ f1, f3, f1*f2 ]: all 6 choices of a are ok          
        5. S0Bar = [ f1, f1*f2, f1*f3 ]: all 7 choices of a are ok          
        6. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(16, 12) = C2 x Q8 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 4 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 5 choices of a are ok          
        3. S0Bar = [ f1, f2, f1*f2*f3 ]: all 4 choices of a are ok          

    GBar = SmallGroup(16, 13) = (C4 x C2) : C2 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 4 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 5 choices of a are ok          
        3. S0Bar = [ f1, f2, f1*f2*f3 ]: all 4 choices of a are ok          
        4. S0Bar = [ f1, f3, f1*f2 ]: all 6 choices of a are ok          
        5. S0Bar = [ f1, f1*f2, f1*f3 ]: all 5 choices of a are ok          
        6. S0Bar = [ f1, f1*f2, f2*f3 ]: all 6 choices of a are ok          
        7. S0Bar = [ f3, f1*f2, f1*f3 ]: all 6 choices of a are ok          

    GBar = SmallGroup(16, 14) = C2 x C2 x C2 x C2 has 1 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: all 7 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 17. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 18. There are 5 groups of order 18.

    GBar = SmallGroup(18, 1) = D18 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 4 choices of a are ok          

    GBar = SmallGroup(18, 2) = C18 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1*f2 ]: all 4 choices of a are ok          

    GBar = SmallGroup(18, 3) = C3 x S3 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f2*f3 ]: not bipartite
        4. S0Bar = [ f1, f1*f2*f3 ]: all 4 choices of a are ok          
        5. S0Bar = [ f3, f1*f2 ]: not bipartite
        6. S0Bar = [ f1*f2, f2*f3 ]: not bipartite
        7. S0Bar = [ f1*f2, f1*f2*f3 ]: all 4 choices of a are ok          

    GBar = SmallGroup(18, 4) = (C3 x C3) : C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f1*f2, f1*f3 ]: all 4 choices of a are ok          

    GBar = SmallGroup(18, 5) = C6 x C3 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1*f2, f1*f3 ]: all 4 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 19. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 20. There are 5 groups of order 20.

    GBar = SmallGroup(20, 1) = C5 : C4 has 3 irredundant generating sets
        1. S0Bar = [ f1, f3 ]: not bipartite
        2. S0Bar = [ f1, f1*f3 ]: all 5 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: not bipartite

    GBar = SmallGroup(20, 2) = C20 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f1*f2 ]: all 5 choices of a are ok          

    GBar = SmallGroup(20, 3) = C5 : C4 has 3 irredundant generating sets
        1. S0Bar = [ f1, f3 ]: not bipartite
        2. S0Bar = [ f1, f1*f3 ]: all 7 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: not bipartite

    GBar = SmallGroup(20, 4) = D20 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: all 7 choices of a are ok          
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f2*f3 ]: all 7 choices of a are ok          
        5. S0Bar = [ f1, f1*f2*f3 ]: all 5 choices of a are ok          

    GBar = SmallGroup(20, 5) = C10 x C2 has 4 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: all 5 choices of a are ok          
        3. S0Bar = [ f1*f3, f2*f3 ]: all 5 choices of a are ok          
        4. S0Bar = [ f1*f3, f2*f3^3 ]: all 5 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 21. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 22. There are 2 groups of order 22.

    GBar = SmallGroup(22, 1) = D22 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 5 choices of a are ok          

    GBar = SmallGroup(22, 2) = C22 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1*f2 ]: all 5 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 23. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 24. There are 15 groups of order 24.

    GBar = SmallGroup(24, 1) = C3 : C8 has 5 irredundant generating sets
        1. S0Bar = [ f1, f4 ]: not bipartite
        2. S0Bar = [ f1, f1*f4 ]: all 6 choices of a are ok          
        3. S0Bar = [ f1, f1*f2*f4 ]: all 6 choices of a are ok          
        4. S0Bar = [ f1, f2*f4 ]: not bipartite
        5. S0Bar = [ f1, f3*f4 ]: not bipartite

    GBar = SmallGroup(24, 2) = C24 has 4 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f1, f2*f4 ]: not bipartite
        4. S0Bar = [ f1*f2 ]: trying 6 of 6 (a = f2^2*f3)
            GCD of voltages is 22 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 11 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 24
                p = 11: we call LKH
                        There are 1 lifts of SBar to G = C3 x (C11 : C8)
                            1. S = [ f1*f2, f2^2*f3*f5 ]: LKH found a hamiltonian cycle.
        4. S0Bar = [ f1*f2 ]: all 6 choices of a are ok          

    GBar = SmallGroup(24, 3) = SL(2,3) has 5 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: not bipartite
        3. S0Bar = [ f1, f1^2*f2 ]: not bipartite
        4. S0Bar = [ f2, f1*f4 ]: not bipartite
        5. S0Bar = [ f1*f4, f1^2*f2 ]: not bipartite

    GBar = SmallGroup(24, 4) = C3 : Q8 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 6 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        5. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        6. S0Bar = [ f1, f2*f4 ]: all 6 choices of a are ok          
        7. S0Bar = [ f1, f1*f2*f4 ]: all 6 choices of a are ok          

    GBar = SmallGroup(24, 5) = C4 x S3 has 12 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 6 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f2, f1*f3*f4 ]: all 6 choices of a are ok          
        5. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        6. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f2*f4 ]: all 6 choices of a are ok          
        8. S0Bar = [ f1, f1*f2*f4 ]: all 6 choices of a are ok          
        9. S0Bar = [ f2, f4, f1*f2 ]: not bipartite
        10. S0Bar = [ f2, f1*f2, f3*f4 ]: not bipartite
        11. S0Bar = [ f2, f1*f2, f1*f2*f4 ]: all 9 choices of a are ok          
        12. S0Bar = [ f1*f2, f2*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(24, 6) = D24 has 8 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f2, f1*f3*f4 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        6. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f2*f4 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f1*f2*f4 ]: trying 4 of 6 (a = f2*f4)
            GCD of voltages is 22 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 11 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 24
                p = 11: we call LKH
                        There are 1 lifts of SBar to G = C11 x D24
                            1. S = [ f1, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle.
        8. S0Bar = [ f1, f1*f2*f4 ]: all 6 choices of a are ok          

    GBar = SmallGroup(24, 7) = C2 x (C3 : C4) has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 6 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        5. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        6. S0Bar = [ f1, f2*f4 ]: all 6 choices of a are ok          
        7. S0Bar = [ f1, f1*f2*f4 ]: all 7 choices of a are ok          

    GBar = SmallGroup(24, 8) = (C6 x C2) : C2 has 12 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 6 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f2, f1*f3*f4 ]: all 6 choices of a are ok          
        5. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        6. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f2*f4 ]: all 6 choices of a are ok          
        8. S0Bar = [ f1, f1*f2*f4 ]: all 7 choices of a are ok          
        9. S0Bar = [ f2, f4, f1*f2 ]: not bipartite
        10. S0Bar = [ f2, f1*f2, f3*f4 ]: not bipartite
        11. S0Bar = [ f2, f1*f2, f1*f2*f4 ]: all 9 choices of a are ok          
        12. S0Bar = [ f1*f2, f2*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(24, 9) = C12 x C2 has 9 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        5. S0Bar = [ f1, f2*f3 ]: all 6 choices of a are ok          
        6. S0Bar = [ f1, f1*f2*f3 ]: all 7 choices of a are ok          
        7. S0Bar = [ f2, f1*f3 ]: all 6 choices of a are ok          
        8. S0Bar = [ f1*f3, f2*f3 ]: all 6 choices of a are ok          
        9. S0Bar = [ f1*f3, f1*f2*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(24, 10) = C3 x D8 has 9 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        5. S0Bar = [ f1, f2*f3 ]: all 6 choices of a are ok          
        6. S0Bar = [ f1, f1*f2*f3 ]: all 7 choices of a are ok          
        7. S0Bar = [ f1*f2, f1*f3 ]: all 7 choices of a are ok          
        8. S0Bar = [ f1*f3, f2*f3 ]: all 6 choices of a are ok          
        9. S0Bar = [ f1*f3, f1*f2*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(24, 11) = C3 x Q8 has 4 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        3. S0Bar = [ f1, f2*f3 ]: all 6 choices of a are ok          
        4. S0Bar = [ f1*f3, f2*f3 ]: all 6 choices of a are ok          

    GBar = SmallGroup(24, 12) = S4 has 11 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f2*f4 ]: not bipartite
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        5. S0Bar = [ f1, f3, f1*f2^2 ]: not bipartite
        6. S0Bar = [ f1, f1*f2, f1*f2*f4 ]: all 7 choices of a are ok          
        7. S0Bar = [ f1, f1*f2, f1*f2^2*f3 ]: all 7 choices of a are ok          
        8. S0Bar = [ f1, f2*f3 ]: not bipartite
        9. S0Bar = [ f1, f1*f2*f3 ]: all 7 choices of a are ok          
        10. S0Bar = [ f2, f1*f3 ]: not bipartite
        11. S0Bar = [ f1*f3, f1*f2*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(24, 13) = C2 x A4 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f2*f3 ]: not bipartite
        3. S0Bar = [ f2, f1*f3 ]: not bipartite
        4. S0Bar = [ f2, f1*f2*f3 ]: not bipartite
        5. S0Bar = [ f3, f1*f2 ]: not bipartite
        6. S0Bar = [ f1*f2, f1*f3 ]: all 7 choices of a are ok          
        7. S0Bar = [ f1*f2, f1*f2*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(24, 14) = C2 x C2 x S3 has 11 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f4, f1*f3 ]: not bipartite
        4. S0Bar = [ f1, f2, f3*f4 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f3*f4 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f4, f1*f2, f1*f3 ]: not bipartite
        7. S0Bar = [ f1, f1*f2, f3*f4 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f1*f3*f4 ]: all 7 choices of a are ok          
        9. S0Bar = [ f1, f2*f4, f3*f4 ]: all 9 choices of a are ok          
        10. S0Bar = [ f1, f2*f4, f1*f3*f4 ]: all 9 choices of a are ok          
        11. S0Bar = [ f1, f1*f2*f4, f1*f3*f4^2 ]: all 7 choices of a are ok          

    GBar = SmallGroup(24, 15) = C6 x C2 x C2 has 4 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: all 7 choices of a are ok          
        3. S0Bar = [ f1, f2*f4, f3*f4 ]: all 7 choices of a are ok          
        4. S0Bar = [ f1*f4, f2*f4, f3*f4 ]: all 7 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 25. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 26. There are 2 groups of order 26.

    GBar = SmallGroup(26, 1) = D26 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 6 choices of a are ok          

    GBar = SmallGroup(26, 2) = C26 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1*f2 ]: all 6 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 27. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 28. There are 4 groups of order 28.

    GBar = SmallGroup(28, 1) = C7 : C4 has 3 irredundant generating sets
        1. S0Bar = [ f1, f3 ]: not bipartite
        2. S0Bar = [ f1, f1*f3 ]: all 7 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: not bipartite

    GBar = SmallGroup(28, 2) = C28 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f1*f2 ]: trying 6 of 7 (a = f2^2*f3)
            GCD of voltages is 26 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 13 ]
                p = 2 is not larger than the largest prime divisor 7 of k = 28
                p = 13: we call LKH
                        There are 1 lifts of SBar to G = C7 x (C13 : C4)
                            1. S = [ f1*f2, f2^2*f3*f4 ]: LKH found a hamiltonian cycle.
        3. S0Bar = [ f1*f2 ]: all 7 choices of a are ok          

    GBar = SmallGroup(28, 3) = D28 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: all 10 choices of a are ok          
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f2*f3 ]: all 10 choices of a are ok          
        5. S0Bar = [ f1, f1*f2*f3 ]: trying 3 of 7 (a = f2*f3)
            GCD of voltages is 26 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 13 ]
                p = 2 is not larger than the largest prime divisor 7 of k = 28
                p = 13: we call LKH
                        There are 1 lifts of SBar to G = C26 x D14
                            1. S = [ f1, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle.
        5. S0Bar = [ f1, f1*f2*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(28, 4) = C14 x C2 has 4 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: all 7 choices of a are ok          
        3. S0Bar = [ f1*f3, f2*f3 ]: all 7 choices of a are ok          
        4. S0Bar = [ f1*f3, f2*f3^3 ]: all 7 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 29. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 30. There are 4 groups of order 30.

    GBar = SmallGroup(30, 1) = C5 x S3 has 9 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f2*f3 ]: not bipartite
        4. S0Bar = [ f1, f1*f2*f3 ]: all 7 choices of a are ok          
        5. S0Bar = [ f3, f1*f2 ]: not bipartite
        6. S0Bar = [ f1*f2, f2*f3 ]: not bipartite
        7. S0Bar = [ f1*f2, f2^2*f3^2 ]: not bipartite
        8. S0Bar = [ f1*f2, f1*f2*f3 ]: all 7 choices of a are ok          
        9. S0Bar = [ f1*f2, f1*f2^3*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(30, 2) = C3 x D10 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f2*f3 ]: not bipartite
        4. S0Bar = [ f1, f1*f2*f3 ]: all 7 choices of a are ok          
        5. S0Bar = [ f3, f1*f2 ]: not bipartite
        6. S0Bar = [ f1*f2, f2*f3 ]: not bipartite
        7. S0Bar = [ f1*f2, f1*f2*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(30, 3) = D30 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f2*f3 ]: not bipartite
        5. S0Bar = [ f1, f1*f2*f3 ]: trying 3 of 7 (a = f2*f3)
            GCD of voltages is 28 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 7 ]
                p = 2 is not larger than the largest prime divisor 5 of k = 30
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = C7 x D30
                            1. S = [ f1, f1*f2*f3, f2*f3*f4 ]: LKH found a hamiltonian cycle.
        5. S0Bar = [ f1, f1*f2*f3 ]: all 7 choices of a are ok          

    GBar = SmallGroup(30, 4) = C30 has 9 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f2, f1*f3 ]: not bipartite
        4. S0Bar = [ f3, f1*f2 ]: not bipartite
        5. S0Bar = [ f1*f2, f1*f3 ]: all 7 choices of a are ok          
        6. S0Bar = [ f1*f2, f2*f3 ]: not bipartite
        7. S0Bar = [ f1*f3, f2*f3 ]: not bipartite
        8. S0Bar = [ f1*f3, f2^2*f3^2 ]: not bipartite
        9. S0Bar = [ f1*f2*f3 ]: trying 7 of 7 (a = f2^2*f3^2)
            GCD of voltages is 28 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 7 ]
                p = 2 is not larger than the largest prime divisor 5 of k = 30
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = C15 x D14
                            1. S = [ f1*f2*f3, f2^2*f3^2*f4 ]: LKH found a hamiltonian cycle.
        9. S0Bar = [ f1*f2*f3 ]: all 7 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 31. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 32. There are 51 groups of order 32.

    GBar = SmallGroup(32, 1) = C32 has 1 irredundant generating sets
        1. S0Bar = [ f1 ]: trying 1 of 8 (a = f2)
            GCD of voltages is 30 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 : C32
                            1. S = [ f1, f2*f6 ]: LKH found a hamiltonian cycle.
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 : C32
                            1. S = [ f1, f2*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1 ]: trying 2 of 8 (a = f3)
            GCD of voltages is 18 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 : C32
                            1. S = [ f1, f3*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1 ]: trying 3 of 8 (a = f4)
            GCD of voltages is 10 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 : C32
                            1. S = [ f1, f4*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1 ]: trying 6 of 8 (a = f2*f4)
            GCD of voltages is 10 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 : C32
                            1. S = [ f1, f2*f4*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1 ]: trying 7 of 8 (a = f2*f5)
            GCD of voltages is 6 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 : C32
                            1. S = [ f1, f2*f5*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1 ]: all 8 choices of a are ok          

    GBar = SmallGroup(32, 2) = (C4 x C2) : C4 has 1 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 11 choices of a are ok          

    GBar = SmallGroup(32, 3) = C8 x C4 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 4) = C8 : C4 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 5) = (C8 x C2) : C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 6) = ((C4 x C2) : C2) : C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 11 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 13 choices of a are ok          
        3. S0Bar = [ f1, f2*f4 ]: all 11 choices of a are ok          

    GBar = SmallGroup(32, 7) = (C8 : C2) : C2 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 13 choices of a are ok          

    GBar = SmallGroup(32, 8) = C2 . ((C4 x C2) : C2) = (C2 x C2) . (C4 x C2) has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 9) = (C8 x C2) : C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 13 choices of a are ok          
        3. S0Bar = [ f2, f1*f2 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 10) = Q8 : C4 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          
        3. S0Bar = [ f2, f1*f2 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 11) = (C4 x C4) : C2 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2*f4 ]: all 9 choices of a are ok          
        4. S0Bar = [ f2, f1*f2 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1*f2, f2*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 12) = C4 : C8 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 13) = C8 : C4 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 14) = C8 : C4 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 15) = C4 . D8 = C4 . (C4 x C2) has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 16) = C16 x C2 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 8 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f1*f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2*f3 ]: all 8 choices of a are ok          
        5. S0Bar = [ f1, f2*f4 ]: all 8 choices of a are ok          

    GBar = SmallGroup(32, 17) = C16 : C2 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 8 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f1*f2*f3*f5 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2*f3 ]: all 8 choices of a are ok          
        5. S0Bar = [ f1, f2*f4 ]: all 8 choices of a are ok          

    GBar = SmallGroup(32, 18) = D32 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: trying 2 of 8 (a = f4)
            GCD of voltages is 10 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 x D32
                            1. S = [ f1, f2, f4*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: trying 4 of 8 (a = f1*f2)
            GCD of voltages is 30 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 x D32
                            1. S = [ f1, f2, f1*f2*f6 ]: LKH found a hamiltonian cycle.
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 x D32
                            1. S = [ f1, f2, f1*f2*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: trying 5 of 8 (a = f3*f5)
            GCD of voltages is 10 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 x D32
                            1. S = [ f1, f2, f3*f5*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: trying 6 of 8 (a = f1*f2*f4)
            GCD of voltages is 12 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 x D32
                            1. S = [ f1, f2, f1*f2*f4*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: trying 7 of 8 (a = f1*f2*f5)
            GCD of voltages is 6 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 x D32
                            1. S = [ f1, f2, f1*f2*f5*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: trying 8 of 8 (a = f1*f2*f3*f4)
            GCD of voltages is 6 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 x D32
                            1. S = [ f1, f2, f1*f2*f3*f4*f6 ]: LKH found a hamiltonian cycle.
        1. S0Bar = [ f1, f2 ]: all 8 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 12 choices of a are ok          

    GBar = SmallGroup(32, 19) = QD32 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 8 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 12 choices of a are ok          
        3. S0Bar = [ f2, f1*f2 ]: all 8 choices of a are ok          

    GBar = SmallGroup(32, 20) = Q32 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: all 8 choices of a are ok          
        2. S0Bar = [ f1, f1*f2 ]: all 8 choices of a are ok          

    GBar = SmallGroup(32, 21) = C4 x C4 x C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 22) = C2 x ((C4 x C2) : C2) has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 11 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2 ]: all 11 choices of a are ok          
        6. S0Bar = [ f1, f1*f2, f1*f3 ]: all 15 choices of a are ok          

    GBar = SmallGroup(32, 23) = C2 x (C4 : C4) has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          

    GBar = SmallGroup(32, 24) = (C4 x C4) : C2 has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2 ]: all 11 choices of a are ok          
        6. S0Bar = [ f1, f3, f2*f3 ]: all 11 choices of a are ok          
        7. S0Bar = [ f1, f3, f1*f2*f3 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f2*f3 ]: all 11 choices of a are ok          
        10. S0Bar = [ f1, f1*f3, f2*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 25) = C4 x D8 has 16 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 11 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2 ]: all 13 choices of a are ok          
        6. S0Bar = [ f1, f3, f2*f3 ]: all 13 choices of a are ok          
        7. S0Bar = [ f1, f3, f1*f2*f3 ]: all 11 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f2*f3 ]: all 13 choices of a are ok          
        10. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 11 choices of a are ok          
        11. S0Bar = [ f1, f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        12. S0Bar = [ f2, f3, f1*f2 ]: all 9 choices of a are ok          
        13. S0Bar = [ f2, f3, f1*f3 ]: all 9 choices of a are ok          
        14. S0Bar = [ f2, f3, f1*f2*f3 ]: all 11 choices of a are ok          
        15. S0Bar = [ f2, f1*f2, f1*f3 ]: all 9 choices of a are ok          
        16. S0Bar = [ f2, f1*f2, f1*f2*f3 ]: all 11 choices of a are ok          

    GBar = SmallGroup(32, 26) = C4 x Q8 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f1*f2, f2*f3 ]: all 9 choices of a are ok          
        7. S0Bar = [ f2, f3, f1*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 27) = (C2 x C2 x C2 x C2) : C2 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 11 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f1*f2, f1*f3 ]: all 15 choices of a are ok          
        4. S0Bar = [ f2, f3, f1*f2 ]: all 13 choices of a are ok          
        5. S0Bar = [ f2, f3, f1*f2*f3 ]: all 11 choices of a are ok          
        6. S0Bar = [ f2, f1*f2, f1*f3 ]: all 13 choices of a are ok          
        7. S0Bar = [ f1*f2, f1*f3, f1*f2*f3 ]: all 15 choices of a are ok          

    GBar = SmallGroup(32, 28) = (C4 x C2 x C2) : C2 has 16 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 11 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 13 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 13 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f3, f2*f3 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1, f3, f1*f2*f3 ]: all 11 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f2*f3 ]: all 9 choices of a are ok          
        10. S0Bar = [ f1, f1*f3, f2*f3 ]: all 13 choices of a are ok          
        11. S0Bar = [ f1, f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        12. S0Bar = [ f2, f3, f1*f3 ]: all 11 choices of a are ok          
        13. S0Bar = [ f2, f1*f3, f2*f3 ]: all 13 choices of a are ok          
        14. S0Bar = [ f3, f1*f3, f2*f3 ]: all 13 choices of a are ok          
        15. S0Bar = [ f3, f1*f3, f1*f2*f3 ]: all 13 choices of a are ok          
        16. S0Bar = [ f1*f3, f2*f3, f1*f2*f3 ]: all 13 choices of a are ok          

    GBar = SmallGroup(32, 29) = (C2 x Q8) : C2 has 16 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f3, f2*f3 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1, f3, f1*f2*f3 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f2*f3 ]: all 9 choices of a are ok          
        10. S0Bar = [ f1, f1*f3, f2*f3 ]: all 11 choices of a are ok          
        11. S0Bar = [ f1, f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        12. S0Bar = [ f2, f3, f1*f3 ]: all 9 choices of a are ok          
        13. S0Bar = [ f2, f1*f3, f2*f3 ]: all 11 choices of a are ok          
        14. S0Bar = [ f3, f1*f3, f2*f3 ]: all 9 choices of a are ok          
        15. S0Bar = [ f3, f1*f3, f1*f2*f3 ]: all 9 choices of a are ok          
        16. S0Bar = [ f1*f3, f2*f3, f1*f2*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 30) = (C4 x C2 x C2) : C2 has 16 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f3, f1*f2 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f3, f2*f3 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2*f3 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        7. S0Bar = [ f1, f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        8. S0Bar = [ f2, f3, f1*f2 ]: all 11 choices of a are ok          
        9. S0Bar = [ f2, f3, f1*f3 ]: all 11 choices of a are ok          
        10. S0Bar = [ f2, f3, f1*f2*f3 ]: all 9 choices of a are ok          
        11. S0Bar = [ f2, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        12. S0Bar = [ f3, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        13. S0Bar = [ f3, f1*f2, f2*f3 ]: all 11 choices of a are ok          
        14. S0Bar = [ f3, f1*f3, f2*f3 ]: all 13 choices of a are ok          
        15. S0Bar = [ f3, f1*f3, f1*f2*f3 ]: all 13 choices of a are ok          
        16. S0Bar = [ f1*f2, f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          

    GBar = SmallGroup(32, 31) = (C4 x C4) : C2 has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f1*f2, f1*f3 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f1*f2, f2*f3 ]: all 11 choices of a are ok          
        7. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 9 choices of a are ok          
        8. S0Bar = [ f2, f3, f1*f2 ]: all 13 choices of a are ok          
        9. S0Bar = [ f2, f1*f2, f1*f3 ]: all 13 choices of a are ok          
        10. S0Bar = [ f2, f1*f2, f2*f3 ]: all 11 choices of a are ok          

    GBar = SmallGroup(32, 32) = (C2 x C2) . (C2 x C2 x C2) has 8 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f3, f2*f3 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f3, f1*f2*f3 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1, f1*f2, f1*f3 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f2*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 33) = (C4 x C4) : C2 has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f1*f2, f1*f3 ]: all 9 choices of a are ok          
        5. S0Bar = [ f2, f3, f1*f2 ]: all 11 choices of a are ok          
        6. S0Bar = [ f2, f3, f1*f3 ]: all 11 choices of a are ok          
        7. S0Bar = [ f2, f3, f1*f2*f3 ]: all 9 choices of a are ok          
        8. S0Bar = [ f2, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        9. S0Bar = [ f2, f1*f2, f1*f2*f3 ]: all 11 choices of a are ok          
        10. S0Bar = [ f1*f2, f1*f3, f1*f2*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 34) = (C4 x C4) : C2 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 13 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 13 choices of a are ok          
        3. S0Bar = [ f1, f1*f2, f1*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 35) = C4 : Q8 has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f3, f1*f2 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f3, f2*f3 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f3, f1*f2*f3 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f1*f2, f1*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 36) = C8 x C2 x C2 has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f1*f2, f3*f4 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f2*f4, f3*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 37) = C2 x (C8 : C2) has 14 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f3*f4 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f2*f3 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f2, f2*f3*f4 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1, f3, f1*f2 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f3, f2*f4 ]: all 9 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        10. S0Bar = [ f1, f1*f2, f3*f4 ]: all 9 choices of a are ok          
        11. S0Bar = [ f1, f1*f2, f2*f3*f4 ]: all 9 choices of a are ok          
        12. S0Bar = [ f1, f1*f3, f2*f4 ]: all 9 choices of a are ok          
        13. S0Bar = [ f1, f2*f4, f3*f4 ]: all 9 choices of a are ok          
        14. S0Bar = [ f1, f2*f4, f2*f3*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 38) = (C8 x C2) : C2 has 16 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f1*f2, f2*f3 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f2*f3, f2*f4 ]: all 9 choices of a are ok          
        7. S0Bar = [ f2, f3, f1*f2 ]: all 9 choices of a are ok          
        8. S0Bar = [ f2, f3, f1*f2*f3 ]: all 9 choices of a are ok          
        9. S0Bar = [ f2, f1*f2, f1*f3 ]: all 9 choices of a are ok          
        10. S0Bar = [ f2, f1*f2, f2*f3 ]: all 9 choices of a are ok          
        11. S0Bar = [ f2, f1*f3, f2*f3 ]: all 9 choices of a are ok          
        12. S0Bar = [ f2, f1*f3, f3*f4 ]: all 9 choices of a are ok          
        13. S0Bar = [ f1*f2, f1*f3, f2*f4 ]: all 9 choices of a are ok          
        14. S0Bar = [ f1*f2, f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        15. S0Bar = [ f1*f2, f2*f3, f2*f4 ]: all 9 choices of a are ok          
        16. S0Bar = [ f1*f2, f2*f3, f3*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 39) = C2 x D16 has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 12 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: all 12 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 12 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f3*f4 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f3, f1*f2 ]: all 12 choices of a are ok          
        7. S0Bar = [ f1, f1*f2, f1*f3 ]: all 13 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f3*f4 ]: all 12 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 13 choices of a are ok          
        10. S0Bar = [ f1, f1*f2, f1*f3*f4 ]: all 13 choices of a are ok          

    GBar = SmallGroup(32, 40) = C2 x QD16 has 17 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 10 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f3*f4 ]: all 10 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f2*f3 ]: all 10 choices of a are ok          
        6. S0Bar = [ f1, f2, f1*f3*f4 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1, f2, f2*f3*f4 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f3, f1*f2 ]: all 10 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f1*f3 ]: all 13 choices of a are ok          
        10. S0Bar = [ f1, f1*f2, f3*f4 ]: all 10 choices of a are ok          
        11. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 13 choices of a are ok          
        12. S0Bar = [ f1, f1*f2, f1*f3*f4 ]: all 13 choices of a are ok          
        13. S0Bar = [ f2, f3, f1*f2 ]: all 10 choices of a are ok          
        14. S0Bar = [ f2, f1*f2, f2*f3 ]: all 9 choices of a are ok          
        15. S0Bar = [ f2, f1*f2, f3*f4 ]: all 10 choices of a are ok          
        16. S0Bar = [ f2, f1*f2, f1*f2*f3 ]: all 9 choices of a are ok          
        17. S0Bar = [ f2, f1*f2, f2*f3*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 41) = C2 x Q16 has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 8 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: all 8 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 8 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f3*f4 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f3, f1*f2 ]: all 8 choices of a are ok          
        7. S0Bar = [ f1, f1*f2, f1*f3 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f3*f4 ]: all 8 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 9 choices of a are ok          
        10. S0Bar = [ f1, f1*f2, f1*f3*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 42) = (C8 x C2) : C2 has 27 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 8 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: all 8 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f2*f3 ]: all 8 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f3*f4 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1, f3, f1*f2 ]: all 10 choices of a are ok          
        7. S0Bar = [ f1, f3, f2*f3 ]: all 10 choices of a are ok          
        8. S0Bar = [ f1, f3, f1*f2*f3 ]: all 8 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        10. S0Bar = [ f1, f1*f2, f2*f3 ]: all 10 choices of a are ok          
        11. S0Bar = [ f1, f1*f2, f3*f4 ]: all 10 choices of a are ok          
        12. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 11 choices of a are ok          
        13. S0Bar = [ f1, f1*f2, f1*f3*f4 ]: all 11 choices of a are ok          
        14. S0Bar = [ f1, f1*f3, f2*f3 ]: all 9 choices of a are ok          
        15. S0Bar = [ f1, f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        16. S0Bar = [ f1, f2*f3, f3*f4 ]: all 10 choices of a are ok          
        17. S0Bar = [ f1, f2*f3, f1*f3*f4 ]: all 9 choices of a are ok          
        18. S0Bar = [ f1, f3*f4, f1*f2*f3 ]: all 8 choices of a are ok          
        19. S0Bar = [ f1, f1*f2*f3, f1*f3*f4 ]: all 11 choices of a are ok          
        20. S0Bar = [ f3, f1*f2, f1*f3 ]: all 10 choices of a are ok          
        21. S0Bar = [ f3, f1*f3, f2*f3 ]: all 12 choices of a are ok          
        22. S0Bar = [ f3, f1*f3, f1*f2*f3 ]: all 12 choices of a are ok          
        23. S0Bar = [ f1*f2, f1*f3, f3*f4 ]: all 10 choices of a are ok          
        24. S0Bar = [ f1*f2, f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        25. S0Bar = [ f1*f3, f2*f3, f3*f4 ]: all 12 choices of a are ok          
        26. S0Bar = [ f1*f3, f2*f3, f1*f2*f3 ]: all 12 choices of a are ok          
        27. S0Bar = [ f1*f3, f3*f4, f1*f2*f3 ]: all 12 choices of a are ok          

    GBar = SmallGroup(32, 43) = (C2 x D8) : C2 has 27 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 10 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f3*f4 ]: all 10 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f2*f3 ]: all 10 choices of a are ok          
        6. S0Bar = [ f1, f2, f1*f3*f4 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1, f2, f2*f3*f4 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f3, f1*f2 ]: all 10 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f1*f3 ]: all 13 choices of a are ok          
        10. S0Bar = [ f1, f1*f2, f3*f4 ]: all 10 choices of a are ok          
        11. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 13 choices of a are ok          
        12. S0Bar = [ f1, f1*f2, f1*f3*f4 ]: all 13 choices of a are ok          
        13. S0Bar = [ f2, f3, f1*f2 ]: all 12 choices of a are ok          
        14. S0Bar = [ f2, f3, f1*f3 ]: all 12 choices of a are ok          
        15. S0Bar = [ f2, f3, f1*f2*f3 ]: all 10 choices of a are ok          
        16. S0Bar = [ f2, f1*f2, f1*f3 ]: all 12 choices of a are ok          
        17. S0Bar = [ f2, f1*f2, f2*f3 ]: all 11 choices of a are ok          
        18. S0Bar = [ f2, f1*f2, f3*f4 ]: all 12 choices of a are ok          
        19. S0Bar = [ f2, f1*f2, f1*f2*f3 ]: all 11 choices of a are ok          
        20. S0Bar = [ f2, f1*f2, f2*f3*f4 ]: all 11 choices of a are ok          
        21. S0Bar = [ f2, f1*f3, f2*f3 ]: all 9 choices of a are ok          
        22. S0Bar = [ f2, f1*f3, f3*f4 ]: all 12 choices of a are ok          
        23. S0Bar = [ f2, f1*f3, f2*f3*f4 ]: all 9 choices of a are ok          
        24. S0Bar = [ f2, f3*f4, f1*f2*f3 ]: all 10 choices of a are ok          
        25. S0Bar = [ f3, f1*f2, f1*f3 ]: all 12 choices of a are ok          
        26. S0Bar = [ f1*f2, f1*f3, f3*f4 ]: all 12 choices of a are ok          
        27. S0Bar = [ f1*f2, f1*f3, f1*f2*f3 ]: all 13 choices of a are ok          

    GBar = SmallGroup(32, 44) = (C2 x Q8) : C2 has 27 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: all 8 choices of a are ok          
        2. S0Bar = [ f1, f2, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f3*f4 ]: all 8 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f2*f3 ]: all 8 choices of a are ok          
        6. S0Bar = [ f1, f2, f1*f3*f4 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1, f2, f2*f3*f4 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f3, f1*f2 ]: all 8 choices of a are ok          
        9. S0Bar = [ f1, f1*f2, f1*f3 ]: all 9 choices of a are ok          
        10. S0Bar = [ f1, f1*f2, f3*f4 ]: all 8 choices of a are ok          
        11. S0Bar = [ f1, f1*f2, f1*f2*f3 ]: all 9 choices of a are ok          
        12. S0Bar = [ f1, f1*f2, f1*f3*f4 ]: all 9 choices of a are ok          
        13. S0Bar = [ f2, f3, f1*f2 ]: all 10 choices of a are ok          
        14. S0Bar = [ f2, f3, f1*f3 ]: all 10 choices of a are ok          
        15. S0Bar = [ f2, f3, f1*f2*f3 ]: all 8 choices of a are ok          
        16. S0Bar = [ f2, f1*f2, f1*f3 ]: all 10 choices of a are ok          
        17. S0Bar = [ f2, f1*f2, f2*f3 ]: all 11 choices of a are ok          
        18. S0Bar = [ f2, f1*f2, f3*f4 ]: all 10 choices of a are ok          
        19. S0Bar = [ f2, f1*f2, f1*f2*f3 ]: all 11 choices of a are ok          
        20. S0Bar = [ f2, f1*f2, f2*f3*f4 ]: all 11 choices of a are ok          
        21. S0Bar = [ f2, f1*f3, f2*f3 ]: all 9 choices of a are ok          
        22. S0Bar = [ f2, f1*f3, f3*f4 ]: all 10 choices of a are ok          
        23. S0Bar = [ f2, f1*f3, f2*f3*f4 ]: all 9 choices of a are ok          
        24. S0Bar = [ f2, f3*f4, f1*f2*f3 ]: all 8 choices of a are ok          
        25. S0Bar = [ f3, f1*f2, f1*f3 ]: all 10 choices of a are ok          
        26. S0Bar = [ f1*f2, f1*f3, f3*f4 ]: all 10 choices of a are ok          
        27. S0Bar = [ f1*f2, f1*f3, f1*f2*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 45) = C4 x C2 x C2 x C2 has 4 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: all 11 choices of a are ok          
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2, f1*f3, f1*f4 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f1*f2, f1*f3, f1*f4 ]: all 15 choices of a are ok          

    GBar = SmallGroup(32, 46) = C2 x C2 x D8 has 13 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: all 13 choices of a are ok          
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: all 13 choices of a are ok          
        3. S0Bar = [ f1, f2, f3, f1*f2*f4 ]: all 13 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f3, f1*f4 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f3, f2*f4 ]: all 11 choices of a are ok          
        6. S0Bar = [ f1, f2, f1*f3, f1*f2*f4 ]: all 13 choices of a are ok          
        7. S0Bar = [ f1, f2, f1*f2*f3, f1*f2*f4 ]: all 13 choices of a are ok          
        8. S0Bar = [ f1, f3, f4, f1*f2 ]: all 13 choices of a are ok          
        9. S0Bar = [ f1, f3, f1*f2, f1*f4 ]: all 13 choices of a are ok          
        10. S0Bar = [ f1, f3, f1*f2, f1*f2*f4 ]: all 13 choices of a are ok          
        11. S0Bar = [ f1, f1*f2, f1*f3, f1*f4 ]: all 15 choices of a are ok          
        12. S0Bar = [ f1, f1*f2, f1*f3, f1*f2*f4 ]: all 15 choices of a are ok          
        13. S0Bar = [ f1, f1*f2, f1*f2*f3, f1*f2*f4 ]: all 15 choices of a are ok          

    GBar = SmallGroup(32, 47) = C2 x C2 x Q8 has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f3, f1*f2*f4 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f1*f3, f1*f4 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f3, f2*f4 ]: all 11 choices of a are ok          
        6. S0Bar = [ f1, f2, f1*f3, f1*f2*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 48) = C2 x ((C4 x C2) : C2) has 33 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: all 11 choices of a are ok          
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2, f3, f3*f4 ]: all 9 choices of a are ok          
        4. S0Bar = [ f1, f2, f3, f1*f2*f4 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f2, f3, f1*f3*f4 ]: all 11 choices of a are ok          
        6. S0Bar = [ f1, f2, f3, f1*f2*f3*f4 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1, f2, f4, f1*f3 ]: all 11 choices of a are ok          
        8. S0Bar = [ f1, f2, f4, f1*f2*f3 ]: all 11 choices of a are ok          
        9. S0Bar = [ f1, f2, f1*f3, f1*f4 ]: all 11 choices of a are ok          
        10. S0Bar = [ f1, f2, f1*f3, f2*f4 ]: all 11 choices of a are ok          
        11. S0Bar = [ f1, f2, f1*f3, f1*f2*f4 ]: all 11 choices of a are ok          
        12. S0Bar = [ f1, f2, f1*f3, f1*f3*f4 ]: all 11 choices of a are ok          
        13. S0Bar = [ f1, f2, f1*f3, f2*f3*f4 ]: all 11 choices of a are ok          
        14. S0Bar = [ f1, f2, f1*f3, f1*f2*f3*f4 ]: all 11 choices of a are ok          
        15. S0Bar = [ f1, f2, f1*f4, f1*f2*f3 ]: all 9 choices of a are ok          
        16. S0Bar = [ f1, f3, f4, f1*f2 ]: all 11 choices of a are ok          
        17. S0Bar = [ f1, f3, f1*f2, f1*f4 ]: all 13 choices of a are ok          
        18. S0Bar = [ f1, f3, f1*f2, f3*f4 ]: all 13 choices of a are ok          
        19. S0Bar = [ f1, f3, f1*f2, f1*f2*f4 ]: all 13 choices of a are ok          
        20. S0Bar = [ f1, f3, f1*f2, f1*f3*f4 ]: all 11 choices of a are ok          
        21. S0Bar = [ f1, f3, f1*f2, f2*f3*f4 ]: all 13 choices of a are ok          
        22. S0Bar = [ f1, f4, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        23. S0Bar = [ f1, f4, f1*f2, f2*f3 ]: all 11 choices of a are ok          
        24. S0Bar = [ f1, f1*f2, f1*f3, f1*f4 ]: all 11 choices of a are ok          
        25. S0Bar = [ f1, f1*f2, f1*f3, f1*f2*f4 ]: all 11 choices of a are ok          
        26. S0Bar = [ f1, f1*f2, f1*f3, f1*f3*f4 ]: all 11 choices of a are ok          
        27. S0Bar = [ f1, f1*f2, f1*f3, f2*f3*f4 ]: all 11 choices of a are ok          
        28. S0Bar = [ f1, f1*f2, f1*f4, f2*f3 ]: all 13 choices of a are ok          
        29. S0Bar = [ f1, f1*f2, f2*f3, f1*f2*f4 ]: all 13 choices of a are ok          
        30. S0Bar = [ f3, f4, f1*f2, f1*f3 ]: all 11 choices of a are ok          
        31. S0Bar = [ f3, f1*f2, f1*f3, f3*f4 ]: all 13 choices of a are ok          
        32. S0Bar = [ f3, f1*f2, f1*f3, f1*f2*f4 ]: all 13 choices of a are ok          
        33. S0Bar = [ f3, f1*f2, f1*f3, f2*f3*f4 ]: all 11 choices of a are ok          

    GBar = SmallGroup(32, 49) = (C2 x D8) : C2 has 19 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: all 11 choices of a are ok          
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2, f3, f3*f4 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f2, f3, f1*f3*f4 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f3, f1*f4 ]: all 13 choices of a are ok          
        6. S0Bar = [ f1, f2, f1*f3, f2*f4 ]: all 13 choices of a are ok          
        7. S0Bar = [ f1, f2, f1*f3, f1*f3*f4 ]: all 13 choices of a are ok          
        8. S0Bar = [ f1, f2, f1*f3, f1*f2*f3*f4 ]: all 11 choices of a are ok          
        9. S0Bar = [ f1, f2, f1*f4, f2*f3 ]: all 13 choices of a are ok          
        10. S0Bar = [ f1, f2, f1*f4, f3*f4 ]: all 11 choices of a are ok          
        11. S0Bar = [ f1, f2, f1*f4, f1*f3*f4 ]: all 13 choices of a are ok          
        12. S0Bar = [ f1, f2, f1*f4, f1*f2*f3*f4 ]: all 11 choices of a are ok          
        13. S0Bar = [ f1, f3, f1*f2, f1*f4 ]: all 13 choices of a are ok          
        14. S0Bar = [ f1, f3, f1*f2, f1*f3*f4 ]: all 13 choices of a are ok          
        15. S0Bar = [ f1, f3, f1*f4, f2*f3*f4 ]: all 13 choices of a are ok          
        16. S0Bar = [ f1, f3, f1*f4, f1*f2*f3*f4 ]: all 11 choices of a are ok          
        17. S0Bar = [ f1, f1*f2, f1*f4, f2*f3 ]: all 13 choices of a are ok          
        18. S0Bar = [ f1, f1*f2, f1*f4, f2*f3*f4 ]: all 13 choices of a are ok          
        19. S0Bar = [ f1*f2, f1*f4, f2*f3, f1*f3*f4 ]: all 13 choices of a are ok          

    GBar = SmallGroup(32, 50) = (C2 x Q8) : C2 has 14 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: all 9 choices of a are ok          
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2, f3, f2*f4 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f2, f3, f1*f2*f4 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f2, f4, f1*f3 ]: all 11 choices of a are ok          
        6. S0Bar = [ f1, f2, f4, f2*f3 ]: all 11 choices of a are ok          
        7. S0Bar = [ f1, f2, f4, f1*f2*f3 ]: all 9 choices of a are ok          
        8. S0Bar = [ f1, f2, f1*f3, f2*f4 ]: all 11 choices of a are ok          
        9. S0Bar = [ f1, f2, f1*f4, f2*f3 ]: all 11 choices of a are ok          
        10. S0Bar = [ f1, f3, f4, f2*f4 ]: all 9 choices of a are ok          
        11. S0Bar = [ f1, f4, f1*f2, f1*f2*f3 ]: all 9 choices of a are ok          
        12. S0Bar = [ f2, f3, f1*f3, f1*f4 ]: all 11 choices of a are ok          
        13. S0Bar = [ f2, f3, f1*f3, f1*f2*f4 ]: all 11 choices of a are ok          
        14. S0Bar = [ f2, f3, f1*f2*f4, f2*f3*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(32, 51) = C2 x C2 x C2 x C2 x C2 has 1 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4, f5 ]: all 15 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 33. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 34. There are 2 groups of order 34.

    GBar = SmallGroup(34, 1) = D34 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 8 choices of a are ok          

    GBar = SmallGroup(34, 2) = C34 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1*f2 ]: all 8 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 35. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 36. There are 14 groups of order 36.

    GBar = SmallGroup(36, 1) = C9 : C4 has 3 irredundant generating sets
        1. S0Bar = [ f1, f3 ]: not bipartite
        2. S0Bar = [ f1, f1*f3 ]: all 9 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: not bipartite

    GBar = SmallGroup(36, 2) = C36 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f2, f1*f4 ]: not bipartite
        4. S0Bar = [ f1*f2 ]: trying 1 of 9 (a = f2)
            GCD of voltages is 10 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 36
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C9 x (C5 : C4)
                            1. S = [ f1*f2, f2*f5 ]: LKH found a hamiltonian cycle.
        4. S0Bar = [ f1*f2 ]: trying 8 of 9 (a = f2^2*f3)
            GCD of voltages is 34 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 17 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 36
                p = 17: we call LKH
                        There are 1 lifts of SBar to G = C9 x (C17 : C4)
                            1. S = [ f1*f2, f2^2*f3*f5 ]: LKH found a hamiltonian cycle.
        4. S0Bar = [ f1*f2 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1*f4, f2*f3 ]: not bipartite

    GBar = SmallGroup(36, 3) = (C2 x C2) : C9 has 4 irredundant generating sets
        1. S0Bar = [ f1, f3 ]: not bipartite
        2. S0Bar = [ f1, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f1^2*f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f2*f3 ]: not bipartite

    GBar = SmallGroup(36, 4) = D36 has 8 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: all 13 choices of a are ok          )
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f3, f2*f4 ]: not bipartite
        5. S0Bar = [ f1, f3, f1*f2*f4 ]: not bipartite
        6. S0Bar = [ f1, f1*f3, f2*f4 ]: all 13 choices of a are ok          )
        7. S0Bar = [ f1, f2*f3 ]: all 13 choices of a are ok          )
        8. S0Bar = [ f1, f1*f2*f3 ]: trying 4 of 9 (a = f2*f3)
            GCD of voltages is 34 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 17 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 36
                p = 17: we call LKH
                        There are 1 lifts of SBar to G = C34 x D18
                            1. S = [ f1, f1*f2*f3, f2*f3*f5 ]: LKH found a hamiltonian cycle.
        8. S0Bar = [ f1, f1*f2*f3 ]: trying 5 of 9 (a = f2*f4)
            GCD of voltages is 10 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 36
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C10 x D18
                            1. S = [ f1, f1*f2*f3, f2*f4*f5 ]: LKH found a hamiltonian cycle.
        8. S0Bar = [ f1, f1*f2*f3 ]: all 9 choices of a are ok          

    GBar = SmallGroup(36, 5) = C18 x C2 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f3, f2*f4 ]: not bipartite
        3. S0Bar = [ f1, f2*f3 ]: all 9 choices of a are ok          
        4. S0Bar = [ f3, f1*f4, f2*f4 ]: not bipartite
        5. S0Bar = [ f1*f3, f2*f3 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1*f3, f2*f3^2*f4 ]: all 9 choices of a are ok          
        7. S0Bar = [ f1*f3, f2*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(36, 6) = C3 x (C3 : C4) has 15 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: not bipartite
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f4, f2*f3 ]: not bipartite
        5. S0Bar = [ f1, f1*f4, f2*f3 ]: not bipartite
        6. S0Bar = [ f1, f2*f3, f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f2*f4 ]: not bipartite
        8. S0Bar = [ f1, f1*f2*f4 ]: all 9 choices of a are ok          
        9. S0Bar = [ f1, f2*f3*f4 ]: not bipartite
        10. S0Bar = [ f4, f1*f2 ]: not bipartite
        11. S0Bar = [ f1*f2, f2*f4 ]: not bipartite
        12. S0Bar = [ f1*f2, f3*f4 ]: not bipartite
        13. S0Bar = [ f1*f2, f1*f2*f4 ]: all 9 choices of a are ok          
        14. S0Bar = [ f1*f2, f1*f2^2*f4 ]: all 9 choices of a are ok          
        15. S0Bar = [ f1*f2, f2*f3*f4 ]: not bipartite

    GBar = SmallGroup(36, 7) = (C3 x C3) : C4 has 6 irredundant generating sets
        1. S0Bar = [ f1, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f3, f1*f4 ]: not bipartite
        3. S0Bar = [ f1, f3, f2*f4 ]: not bipartite
        4. S0Bar = [ f1, f1*f3, f1*f4 ]: all 9 choices of a are ok          
        5. S0Bar = [ f1, f1*f3, f2*f4 ]: not bipartite
        6. S0Bar = [ f1, f2*f3, f2*f4 ]: not bipartite

    GBar = SmallGroup(36, 8) = C12 x C3 has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        3. S0Bar = [ f1, f2*f4, f3*f4 ]: not bipartite
        4. S0Bar = [ f2, f1*f3 ]: not bipartite
        5. S0Bar = [ f1*f2, f1*f3 ]: all 9 choices of a are ok          
        6. S0Bar = [ f1*f2, f3*f4 ]: not bipartite

    GBar = SmallGroup(36, 9) = (C3 x C3) : C4 has 3 irredundant generating sets
        1. S0Bar = [ f1, f3 ]: not bipartite
        2. S0Bar = [ f1, f1*f3 ]: all 13 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: not bipartite

    GBar = SmallGroup(36, 10) = S3 x S3 has 22 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: not bipartite
        3. S0Bar = [ f1, f2, f1*f4, f2*f3 ]: all 13 choices of a are ok          )
        4. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        5. S0Bar = [ f1, f2, f1*f3*f4 ]: all 13 choices of a are ok          )
        6. S0Bar = [ f1, f2, f1*f2*f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f3, f4, f1*f2 ]: not bipartite
        8. S0Bar = [ f1, f3, f2*f4 ]: not bipartite
        9. S0Bar = [ f1, f3, f1*f2*f4 ]: not bipartite
        10. S0Bar = [ f1, f4, f1*f2, f1*f2*f3 ]: not bipartite
        11. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        12. S0Bar = [ f1, f1*f2, f1*f2*f3*f4 ]: all 10 choices of a are ok          
        13. S0Bar = [ f1, f2*f4, f3*f4 ]: not bipartite
        14. S0Bar = [ f1, f2*f4, f2*f3*f4 ]: all 13 choices of a are ok          )
        15. S0Bar = [ f1, f3*f4, f1*f2*f4 ]: not bipartite
        16. S0Bar = [ f1, f1*f2*f4, f1*f3*f4 ]: all 10 choices of a are ok          
        17. S0Bar = [ f1, f1*f2*f4, f1*f2*f3*f4 ]: all 10 choices of a are ok          
        18. S0Bar = [ f1, f1*f2*f4, f1*f2*f3*f4^2 ]: all 10 choices of a are ok          
        19. S0Bar = [ f3, f1*f2, f2*f4 ]: not bipartite
        20. S0Bar = [ f1*f2, f1*f3, f3*f4 ]: not bipartite
        21. S0Bar = [ f1*f2, f1*f3*f4 ]: all 10 choices of a are ok          
        22. S0Bar = [ f1*f3, f2*f4 ]: all 13 choices of a are ok          )

    GBar = SmallGroup(36, 11) = C3 x A4 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f2*f3 ]: not bipartite
        5. S0Bar = [ f1, f1*f2*f3 ]: not bipartite

    GBar = SmallGroup(36, 12) = C6 x S3 has 32 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: not bipartite
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f2, f1*f3*f4 ]: all 10 choices of a are ok          
        5. S0Bar = [ f1, f3, f4, f1*f2 ]: not bipartite
        6. S0Bar = [ f1, f3, f2*f4 ]: not bipartite
        7. S0Bar = [ f1, f3, f1*f2*f4 ]: not bipartite
        8. S0Bar = [ f1, f4, f2*f3 ]: not bipartite
        9. S0Bar = [ f1, f4, f1*f2*f3 ]: not bipartite
        10. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        11. S0Bar = [ f1, f1*f4, f2*f3 ]: all 10 choices of a are ok          
        12. S0Bar = [ f1, f2*f3, f2*f4 ]: all 10 choices of a are ok          
        13. S0Bar = [ f1, f2*f3, f3*f4 ]: not bipartite
        14. S0Bar = [ f1, f2*f3, f1*f2*f4 ]: not bipartite
        15. S0Bar = [ f1, f2*f3, f1*f3*f4 ]: all 10 choices of a are ok          
        16. S0Bar = [ f1, f2*f4, f3*f4 ]: not bipartite
        17. S0Bar = [ f1, f3*f4, f1*f2*f3 ]: not bipartite
        18. S0Bar = [ f1, f3*f4, f1*f2*f4 ]: not bipartite
        19. S0Bar = [ f1, f1*f2*f3, f1*f2*f4 ]: all 9 choices of a are ok          
        20. S0Bar = [ f1, f2*f3*f4 ]: all 10 choices of a are ok          
        21. S0Bar = [ f1, f1*f2*f3*f4 ]: all 9 choices of a are ok          
        22. S0Bar = [ f2, f4, f1*f3 ]: not bipartite
        23. S0Bar = [ f2, f1*f3, f3*f4 ]: not bipartite
        24. S0Bar = [ f2, f1*f3, f1*f3*f4 ]: all 10 choices of a are ok          
        25. S0Bar = [ f4, f1*f3, f2*f3 ]: not bipartite
        26. S0Bar = [ f4, f1*f3, f1*f2*f3 ]: not bipartite
        27. S0Bar = [ f1*f3, f2*f3, f3*f4 ]: not bipartite
        28. S0Bar = [ f1*f3, f2*f3, f1*f3*f4 ]: all 10 choices of a are ok          
        29. S0Bar = [ f1*f3, f2*f4 ]: all 10 choices of a are ok          
        30. S0Bar = [ f1*f3, f3*f4, f1*f2*f3 ]: not bipartite
        31. S0Bar = [ f1*f3, f2*f3*f4 ]: all 10 choices of a are ok          
        32. S0Bar = [ f1*f3, f1*f2*f3*f4 ]: all 9 choices of a are ok          

    GBar = SmallGroup(36, 13) = C2 x ((C3 x C3) : C2) has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: not bipartite
        3. S0Bar = [ f1, f2, f1*f3, f1*f4 ]: all 13 choices of a are ok          )
        4. S0Bar = [ f1, f3, f4, f1*f2 ]: not bipartite
        5. S0Bar = [ f1, f3, f2*f4 ]: not bipartite
        6. S0Bar = [ f1, f3, f1*f2*f4 ]: not bipartite
        7. S0Bar = [ f1, f1*f3, f2*f4 ]: all 13 choices of a are ok          )
        8. S0Bar = [ f1, f1*f3, f1*f2*f4 ]: all 9 choices of a are ok          
        9. S0Bar = [ f1, f2*f3, f2*f4 ]: all 13 choices of a are ok          )
        10. S0Bar = [ f1, f2*f3, f1*f2*f4 ]: not bipartite

    GBar = SmallGroup(36, 14) = C6 x C6 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f3, f2*f4 ]: not bipartite
        3. S0Bar = [ f1, f2*f3, f2*f4 ]: all 9 choices of a are ok          
        4. S0Bar = [ f3, f1*f4, f2*f4 ]: not bipartite
        5. S0Bar = [ f1*f3, f2*f4 ]: all 9 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 37. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 38. There are 2 groups of order 38.

    GBar = SmallGroup(38, 1) = D38 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 9 choices of a are ok          

    GBar = SmallGroup(38, 2) = C38 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1*f2 ]: all 9 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 39. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 40. There are 14 groups of order 40.

    GBar = SmallGroup(40, 1) = C5 : C8 has 5 irredundant generating sets
        1. S0Bar = [ f1, f4 ]: not bipartite
        2. S0Bar = [ f1, f1*f4 ]: all 10 choices of a are ok          
        3. S0Bar = [ f1, f1*f2*f4 ]: all 10 choices of a are ok          
        4. S0Bar = [ f1, f2*f4 ]: not bipartite
        5. S0Bar = [ f1, f3*f4 ]: not bipartite

    GBar = SmallGroup(40, 2) = C40 has 4 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f1, f2*f4 ]: not bipartite
        4. S0Bar = [ f1*f2 ]: trying 7 of 10 (a = f2^2*f3)
            GCD of voltages is 38 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 19 ]
                p = 2 is not larger than the largest prime divisor 5 of k = 40
                p = 19: we call LKH
                        There are 1 lifts of SBar to G = C5 x (C19 : C8)
                            1. S = [ f1*f2, f2^2*f3*f5 ]: LKH found a hamiltonian cycle.
        4. S0Bar = [ f1*f2 ]: all 10 choices of a are ok          

    GBar = SmallGroup(40, 3) = C5 : C8 has 5 irredundant generating sets
        1. S0Bar = [ f1, f4 ]: not bipartite
        2. S0Bar = [ f1, f1*f4 ]: all 10 choices of a are ok          
        3. S0Bar = [ f1, f1*f2*f4^2 ]: all 10 choices of a are ok          
        4. S0Bar = [ f1, f2*f4 ]: not bipartite
        5. S0Bar = [ f1, f3*f4 ]: not bipartite

    GBar = SmallGroup(40, 4) = C5 : Q8 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 10 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        5. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        6. S0Bar = [ f1, f2*f4 ]: all 10 choices of a are ok          
        7. S0Bar = [ f1, f1*f2*f4 ]: all 10 choices of a are ok          

    GBar = SmallGroup(40, 5) = C4 x D10 has 12 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 10 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f2, f1*f3*f4 ]: all 10 choices of a are ok          
        5. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        6. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f2*f4 ]: all 10 choices of a are ok          
        8. S0Bar = [ f1, f1*f2*f4 ]: all 10 choices of a are ok          
        9. S0Bar = [ f2, f4, f1*f2 ]: not bipartite
        10. S0Bar = [ f2, f1*f2, f3*f4 ]: not bipartite
        11. S0Bar = [ f2, f1*f2, f1*f2*f4 ]: all 15 choices of a are ok          
        12. S0Bar = [ f1*f2, f2*f4 ]: all 15 choices of a are ok          

    GBar = SmallGroup(40, 6) = D40 has 8 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 15 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f2, f1*f3*f4 ]: all 15 choices of a are ok          
        5. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        6. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f2*f4 ]: all 15 choices of a are ok          
        8. S0Bar = [ f1, f1*f2*f4 ]: trying 4 of 10 (a = f2*f4)
            GCD of voltages is 38 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 19 ]
                p = 2 is not larger than the largest prime divisor 5 of k = 40
                p = 19: we call LKH
                        There are 1 lifts of SBar to G = C19 x D40
                            1. S = [ f1, f1*f2*f4, f2*f4*f5 ]: LKH found a hamiltonian cycle.
        8. S0Bar = [ f1, f1*f2*f4 ]: all 10 choices of a are ok          

    GBar = SmallGroup(40, 7) = C2 x (C5 : C4) has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 10 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        5. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        6. S0Bar = [ f1, f2*f4 ]: all 10 choices of a are ok          
        7. S0Bar = [ f1, f1*f2*f4 ]: all 11 choices of a are ok          

    GBar = SmallGroup(40, 8) = (C10 x C2) : C2 has 12 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 10 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f2, f1*f3*f4 ]: all 10 choices of a are ok          
        5. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        6. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f2*f4 ]: all 10 choices of a are ok          
        8. S0Bar = [ f1, f1*f2*f4 ]: all 11 choices of a are ok          
        9. S0Bar = [ f2, f4, f1*f2 ]: not bipartite
        10. S0Bar = [ f2, f1*f2, f3*f4 ]: not bipartite
        11. S0Bar = [ f2, f1*f2, f1*f2*f4 ]: all 15 choices of a are ok          
        12. S0Bar = [ f1*f2, f2*f4 ]: all 15 choices of a are ok          

    GBar = SmallGroup(40, 9) = C20 x C2 has 11 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        5. S0Bar = [ f1, f2*f3 ]: all 10 choices of a are ok          
        6. S0Bar = [ f1, f1*f2*f3 ]: all 11 choices of a are ok          
        7. S0Bar = [ f2, f1*f3 ]: all 10 choices of a are ok          
        8. S0Bar = [ f1*f3, f2*f3 ]: all 10 choices of a are ok          
        9. S0Bar = [ f1*f3, f2*f3^3 ]: all 10 choices of a are ok          
        10. S0Bar = [ f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        11. S0Bar = [ f1*f3, f1*f2*f3^3*f4 ]: all 11 choices of a are ok          

    GBar = SmallGroup(40, 10) = C5 x D8 has 11 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        5. S0Bar = [ f1, f2*f3 ]: all 10 choices of a are ok          
        6. S0Bar = [ f1, f1*f2*f3 ]: all 11 choices of a are ok          
        7. S0Bar = [ f1*f2, f1*f3 ]: all 11 choices of a are ok          
        8. S0Bar = [ f1*f3, f2*f3 ]: all 10 choices of a are ok          
        9. S0Bar = [ f1*f3, f2*f3^3 ]: all 10 choices of a are ok          
        10. S0Bar = [ f1*f3, f1*f2*f3 ]: all 11 choices of a are ok          
        11. S0Bar = [ f1*f3, f1*f2*f3^3*f4 ]: all 11 choices of a are ok          

    GBar = SmallGroup(40, 11) = C5 x Q8 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        3. S0Bar = [ f1, f2*f3 ]: all 10 choices of a are ok          
        4. S0Bar = [ f1*f3, f2*f3 ]: all 10 choices of a are ok          
        5. S0Bar = [ f1*f3, f2*f3^3*f4 ]: all 10 choices of a are ok          

    GBar = SmallGroup(40, 12) = C2 x (C5 : C4) has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f4 ]: all 12 choices of a are ok          
        3. S0Bar = [ f1, f2, f3*f4 ]: not bipartite
        4. S0Bar = [ f1, f4, f1*f2 ]: not bipartite
        5. S0Bar = [ f1, f4, f2*f3 ]: not bipartite
        6. S0Bar = [ f1, f1*f2, f3*f4 ]: not bipartite
        7. S0Bar = [ f1, f2*f3, f3*f4 ]: not bipartite
        8. S0Bar = [ f1, f2*f4 ]: all 12 choices of a are ok          
        9. S0Bar = [ f1, f1*f2*f4 ]: all 15 choices of a are ok          
        10. S0Bar = [ f1, f2*f3*f4 ]: all 12 choices of a are ok          

    GBar = SmallGroup(40, 13) = C2 x C2 x D10 has 13 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f3, f1*f4 ]: all 15 choices of a are ok          
        3. S0Bar = [ f1, f2, f4, f1*f3 ]: not bipartite
        4. S0Bar = [ f1, f2, f3*f4 ]: all 15 choices of a are ok          
        5. S0Bar = [ f1, f2, f1*f3*f4 ]: all 15 choices of a are ok          
        6. S0Bar = [ f1, f4, f1*f2, f1*f3 ]: not bipartite
        7. S0Bar = [ f1, f1*f2, f3*f4 ]: all 15 choices of a are ok          
        8. S0Bar = [ f1, f1*f2, f1*f3*f4 ]: all 11 choices of a are ok          
        9. S0Bar = [ f1, f2*f4, f3*f4 ]: all 15 choices of a are ok          
        10. S0Bar = [ f1, f2*f4, f3*f4^3 ]: all 15 choices of a are ok          
        11. S0Bar = [ f1, f2*f4, f1*f3*f4 ]: all 15 choices of a are ok          
        12. S0Bar = [ f1, f2*f4^3, f1*f3*f4 ]: all 15 choices of a are ok          
        13. S0Bar = [ f1, f1*f2*f4, f1*f3*f4^2 ]: all 11 choices of a are ok          

    GBar = SmallGroup(40, 14) = C10 x C2 x C2 has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3, f4 ]: not bipartite
        2. S0Bar = [ f1, f2, f3*f4 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2*f4, f3*f4 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1, f2*f4, f3*f4^3 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1*f4, f2*f4, f3*f4 ]: all 11 choices of a are ok          
        6. S0Bar = [ f1*f4, f2*f4, f3*f4^3 ]: all 11 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 41. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 42. There are 6 groups of order 42.

    GBar = SmallGroup(42, 1) = (C7 : C3) : C2 has 6 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f1, f1*f2*f3 ]: all 10 choices of a are ok          
        4. S0Bar = [ f2, f1*f2*f3 ]: not bipartite
        5. S0Bar = [ f3, f1*f2 ]: not bipartite
        6. S0Bar = [ f1*f2, f1*f2*f3 ]: all 10 choices of a are ok          

    GBar = SmallGroup(42, 2) = C2 x (C7 : C3) has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f2*f3 ]: not bipartite
        3. S0Bar = [ f2, f1*f3 ]: not bipartite
        4. S0Bar = [ f2, f1*f2*f3 ]: not bipartite
        5. S0Bar = [ f3, f1*f2 ]: not bipartite
        6. S0Bar = [ f1*f2, f1*f3 ]: all 10 choices of a are ok          
        7. S0Bar = [ f1*f2, f1*f2*f3 ]: all 10 choices of a are ok          

    GBar = SmallGroup(42, 3) = C7 x S3 has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f2*f3 ]: not bipartite
        4. S0Bar = [ f1, f1*f2*f3 ]: all 10 choices of a are ok          
        5. S0Bar = [ f3, f1*f2 ]: not bipartite
        6. S0Bar = [ f1*f2, f2*f3 ]: not bipartite
        7. S0Bar = [ f1*f2, f2^2*f3^2 ]: not bipartite
        8. S0Bar = [ f1*f2, f2^4*f3 ]: not bipartite
        9. S0Bar = [ f1*f2, f1*f2*f3 ]: all 10 choices of a are ok          
        10. S0Bar = [ f1*f2, f1*f2^3*f3 ]: all 10 choices of a are ok          

    GBar = SmallGroup(42, 4) = C3 x D14 has 7 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f2*f3 ]: not bipartite
        4. S0Bar = [ f1, f1*f2*f3 ]: all 10 choices of a are ok          
        5. S0Bar = [ f3, f1*f2 ]: not bipartite
        6. S0Bar = [ f1*f2, f2*f3 ]: not bipartite
        7. S0Bar = [ f1*f2, f1*f2*f3 ]: all 10 choices of a are ok          

    GBar = SmallGroup(42, 5) = D42 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: not bipartite
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f2*f3 ]: not bipartite
        5. S0Bar = [ f1, f1*f2*f3 ]: all 10 choices of a are ok          

    GBar = SmallGroup(42, 6) = C42 has 10 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f2, f1*f3 ]: not bipartite
        4. S0Bar = [ f3, f1*f2 ]: not bipartite
        5. S0Bar = [ f1*f2, f1*f3 ]: all 10 choices of a are ok          
        6. S0Bar = [ f1*f2, f2*f3 ]: not bipartite
        7. S0Bar = [ f1*f3, f2*f3 ]: not bipartite
        8. S0Bar = [ f1*f3, f2^2*f3^2 ]: not bipartite
        9. S0Bar = [ f1*f3, f2*f3^4 ]: not bipartite
        10. S0Bar = [ f1*f2*f3 ]: all 10 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 43. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 44. There are 4 groups of order 44.

    GBar = SmallGroup(44, 1) = C11 : C4 has 3 irredundant generating sets
        1. S0Bar = [ f1, f3 ]: not bipartite
        2. S0Bar = [ f1, f1*f3 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1, f2*f3 ]: not bipartite

    GBar = SmallGroup(44, 2) = C44 has 3 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: not bipartite
        3. S0Bar = [ f1*f2 ]: all 11 choices of a are ok          

    GBar = SmallGroup(44, 3) = D44 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2, f1*f3 ]: all 16 choices of a are ok          
        3. S0Bar = [ f1, f3, f1*f2 ]: not bipartite
        4. S0Bar = [ f1, f2*f3 ]: all 16 choices of a are ok          
        5. S0Bar = [ f1, f1*f2*f3 ]: all 11 choices of a are ok          

    GBar = SmallGroup(44, 4) = C22 x C2 has 5 irredundant generating sets
        1. S0Bar = [ f1, f2, f3 ]: not bipartite
        2. S0Bar = [ f1, f2*f3 ]: all 11 choices of a are ok          
        3. S0Bar = [ f1*f3, f2*f3 ]: all 11 choices of a are ok          
        4. S0Bar = [ f1*f3, f2*f3^3 ]: all 11 choices of a are ok          
        5. S0Bar = [ f1*f3, f2*f3^5 ]: all 11 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 45. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 46. There are 2 groups of order 46.

    GBar = SmallGroup(46, 1) = D46 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1, f1*f2 ]: all 11 choices of a are ok          

    GBar = SmallGroup(46, 2) = C46 has 2 irredundant generating sets
        1. S0Bar = [ f1, f2 ]: not bipartite
        2. S0Bar = [ f1*f2 ]: all 11 choices of a are ok          

--------------------------------------------------------------------
--------------------------------------------------------------------


k = 47. No nontrivial bipartite Cayley graphs have odd order.

--------------------------------------------------------------------
--------------------------------------------------------------------
Success: found hamiltonian cycles in Cay(G,S) whenever SBar is redundant and not bipartite, but S0Bar is bipartite
gap> 


==> anc/gap_output/4-5-Valence2-output.txt <==
 ┌───────┐   GAP 4.8.7, 24-Mar-2017, build of 2017-07-19 14:00:28 (CEST)
 │  GAP  │   https://www.gap-system.org
 └───────┘   Architecture: x86_64-apple-darwin16.6.0-gcc-default64
 Libs used:  gmp
 Loading the library and packages ...
 Components: trans 1.0, prim 2.1, small* 1.0, id* 1.0
 Packages:   AClib 1.2, Alnuth 3.0.0, AtlasRep 1.5.1, AutPGrp 1.8, Browse 1.8.6, CRISP 1.4.4, Cryst 4.1.12, CrystCat 1.1.6, 
             CTblLib 1.2.2, FactInt 1.5.4, FGA 1.3.1, GAPDoc 1.5.1, IO 4.4.6, IRREDSOL 1.3.1, LAGUNA 3.7.0, Polenta 1.3.7, 
             Polycyclic 2.11, RadiRoot 2.7, ResClasses 4.6.0, Sophus 1.23, SpinSym 1.5, TomLib 1.2.6, Utils 0.46
 Try '??help' for help. See also '?copyright', '?cite' and '?authors'
gap> Read("4-5-Valence2.gap");
──────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────
Loading  GRAPE 4.7 (GRaph Algorithms using PErmutation groups)
by Leonard H. Soicher (http://www.maths.qmul.ac.uk/~leonard/).
Homepage: http://www.maths.qmul.ac.uk/~leonard/grape/
──────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────────

k = 4.

    GBar = C4 = SmallGroup(4, 1), S0Bar = [ f1 ]
        trying 1 of 1: all extensions of S0Bar are ok   

    GBar = C2 x C2 = SmallGroup(4, 2), S0Bar = [ f1, f1*f2 ]
        trying 1 of 1: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 5.

    GBar = C5 = SmallGroup(5, 1), S0Bar = [ f1 ]
        trying 1 of 1: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 6.

    GBar = C6 = SmallGroup(6, 2), S0Bar = [ f1 ]
        trying 2 of 2: all extensions of S0Bar are ok   

    GBar = S3 = SmallGroup(6, 1), S0Bar = [ f1, f1*f2 ]
        trying 2 of 2: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 7.

    GBar = C7 = SmallGroup(7, 1), S0Bar = [ f1 ]
        trying 2 of 2: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 8.

    GBar = C8 = SmallGroup(8, 1), S0Bar = [ f1 ]
        trying 2 of 3 (a = f2)     
            GCD of voltages is 6 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 8
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 : C8
                            1. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle.
        trying 3 of 3: all extensions of S0Bar are ok   

    GBar = D8 = SmallGroup(8, 3), S0Bar = [ f1, f1*f2 ]
        trying 1 of 4 (a = f2)     
            GCD of voltages is 6 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 8
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 x D8
                            1. S = [ f1, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle.
        trying 3 of 4 (a = f1*f3)     
            GCD of voltages is 3 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 3 ]
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = (C6 x C2) : C2
                            1. S = [ f1, f1*f2, f1*f3*f4^2 ]: LKH found a hamiltonian cycle.
        trying 4 of 4 (a = f1*f2*f3)     
            GCD of voltages is 3 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 3 ]
                p = 3: we call LKH
                        There are 2 lifts of SBar to G = (C6 x C2) : C2
                            1. S = [ f1, f1*f2, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f4^2, f1*f2*f3 ]: LKH found a hamiltonian cycle.
        trying 4 of 4: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 9.

    GBar = C9 = SmallGroup(9, 1), S0Bar = [ f1 ]
        trying 3 of 3: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 10.

    GBar = C10 = SmallGroup(10, 2), S0Bar = [ f1 ]
        trying 4 of 4: all extensions of S0Bar are ok   

    GBar = D10 = SmallGroup(10, 1), S0Bar = [ f1, f1*f2 ]
        trying 5 of 5: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 11.

    GBar = C11 = SmallGroup(11, 1), S0Bar = [ f1 ]
        trying 4 of 4: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 12.

    GBar = C12 = SmallGroup(12, 2), S0Bar = [ f1 ]
        trying 2 of 5 (a = f2)     
            GCD of voltages is 10 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 12
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C3 x (C5 : C4)
                            1. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle.
        trying 5 of 5: all extensions of S0Bar are ok   

    GBar = D12 = SmallGroup(12, 4), S0Bar = [ f1, f1*f2 ]
        trying 2 of 7 (a = f2)     
            GCD of voltages is 10 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 5 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 12
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C10 x S3
                            1. S = [ f1, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle.
        trying 4 of 7 (a = f1*f3)     
            GCD of voltages is 5 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 5 ]
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = S3 x D10
                            1. S = [ f1, f1*f2, f1*f3*f4^4 ]: LKH found a hamiltonian cycle.
        trying 7 of 7 (a = f1*f2*f3^2)     
            GCD of voltages is 5 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 5 ]
                p = 5: we call LKH
                        There are 2 lifts of SBar to G = S3 x D10
                            1. S = [ f1, f1*f2, f1*f2*f3^2*f4^4 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f4^4, f1*f2*f3^2 ]: LKH found a hamiltonian cycle.
        trying 7 of 7: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 13.

    GBar = C13 = SmallGroup(13, 1), S0Bar = [ f1 ]
        trying 5 of 5: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 14.

    GBar = C14 = SmallGroup(14, 2), S0Bar = [ f1 ]
        trying 6 of 6: all extensions of S0Bar are ok   

    GBar = D14 = SmallGroup(14, 1), S0Bar = [ f1, f1*f2 ]
        trying 8 of 8: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 15.

    GBar = C15 = SmallGroup(15, 1), S0Bar = [ f1 ]
        trying 6 of 6: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 16.

    GBar = C16 = SmallGroup(16, 1), S0Bar = [ f1 ]
        trying 3 of 7 (a = f2)     
            GCD of voltages is 14 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 7 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = C7 : C16
                            1. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle.
        trying 7 of 7: all extensions of S0Bar are ok   

    GBar = D16 = SmallGroup(16, 7), S0Bar = [ f1, f1*f2 ]
        trying 3 of 10 (a = f2)     
            GCD of voltages is 14 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 7 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = C7 x D16
                            1. S = [ f1, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle.
        trying 6 of 10 (a = f1*f3)     
            GCD of voltages is 7 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 7 ]
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = (C7 x D8) : C2
                            1. S = [ f1, f1*f2, f1*f3*f5^6 ]: LKH found a hamiltonian cycle.
        trying 7 of 10 (a = f1*f3*f4)     
            GCD of voltages is 6 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = (C3 x D8) : C2
                            1. S = [ f1, f1*f2, f1*f3*f4*f5^2 ]: LKH found a hamiltonian cycle.
        trying 9 of 10 (a = f1*f2*f3)     
            GCD of voltages is 6 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 2, 3 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 16
                p = 3: we call LKH
                        There are 2 lifts of SBar to G = (C3 x D8) : C2
                            1. S = [ f1, f1*f2, f1*f2*f3*f5^2 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f5^2, f1*f2*f3 ]: LKH found a hamiltonian cycle.
        trying 10 of 10 (a = f1*f2*f3*f4)     
            GCD of voltages is 7 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 7 ]
                p = 7: we call LKH
                        There are 2 lifts of SBar to G = (C7 x D8) : C2
                            1. S = [ f1, f1*f2, f1*f2*f3*f4*f5^6 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f5^6, f1*f2*f3*f4 ]: LKH found a hamiltonian cycle.
        trying 10 of 10: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 17.

    GBar = C17 = SmallGroup(17, 1), S0Bar = [ f1 ]
        trying 7 of 7: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 18.

    GBar = C18 = SmallGroup(18, 2), S0Bar = [ f1 ]
        trying 8 of 8: all extensions of S0Bar are ok   

    GBar = D18 = SmallGroup(18, 1), S0Bar = [ f1, f1*f2 ]
        trying 11 of 11: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 19.

    GBar = C19 = SmallGroup(19, 1), S0Bar = [ f1 ]
        trying 8 of 8: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 20.

    GBar = C20 = SmallGroup(20, 2), S0Bar = [ f1 ]
        trying 9 of 9: all extensions of S0Bar are ok   

    GBar = D20 = SmallGroup(20, 4), S0Bar = [ f1, f1*f2 ]
        trying 13 of 13: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 21.

    GBar = C21 = SmallGroup(21, 2), S0Bar = [ f1 ]
        trying 9 of 9: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 22.

    GBar = C22 = SmallGroup(22, 2), S0Bar = [ f1 ]
        trying 10 of 10: all extensions of S0Bar are ok   

    GBar = D22 = SmallGroup(22, 1), S0Bar = [ f1, f1*f2 ]
        trying 14 of 14: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 23.

    GBar = C23 = SmallGroup(23, 1), S0Bar = [ f1 ]
        trying 10 of 10: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 24.

    GBar = C24 = SmallGroup(24, 2), S0Bar = [ f1 ]
        trying 4 of 11 (a = f2)        
            GCD of voltages is 22 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 11 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 24
                p = 11: we call LKH
                        There are 1 lifts of SBar to G = C3 x (C11 : C8)
                            1. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle.
        trying 11 of 11: all extensions of S0Bar are ok   

    GBar = D24 = SmallGroup(24, 6), S0Bar = [ f1, f1*f2 ]
        trying 4 of 16 (a = f2)        
            GCD of voltages is 22 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 11 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 24
                p = 11: we call LKH
                        There are 1 lifts of SBar to G = C11 x D24
                            1. S = [ f1, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle.
        trying 9 of 16 (a = f1*f3)       
            GCD of voltages is 11 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 11 ]
                p = 11: we call LKH
                        There are 1 lifts of SBar to G = (C22 x S3) : C2
                            1. S = [ f1, f1*f2, f1*f3*f5^10 ]: LKH found a hamiltonian cycle.
        trying 16 of 16 (a = f1*f2*f3*f4^2)     
            GCD of voltages is 11 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 11 ]
                p = 11: we call LKH
                        There are 2 lifts of SBar to G = (C22 x S3) : C2
                            1. S = [ f1, f1*f2, f1*f2*f3*f4^2*f5^10 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f5^10, f1*f2*f3*f4^2 ]: LKH found a hamiltonian cycle.
        trying 16 of 16: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 25.

    GBar = C25 = SmallGroup(25, 1), S0Bar = [ f1 ]
        trying 11 of 11: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 26.

    GBar = C26 = SmallGroup(26, 2), S0Bar = [ f1 ]
        trying 12 of 12: all extensions of S0Bar are ok   

    GBar = D26 = SmallGroup(26, 1), S0Bar = [ f1, f1*f2 ]
        trying 17 of 17: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 27.

    GBar = C27 = SmallGroup(27, 1), S0Bar = [ f1 ]
        trying 12 of 12: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 28.

    GBar = C28 = SmallGroup(28, 2), S0Bar = [ f1 ]
        trying 4 of 13 (a = f2)       
            GCD of voltages is 26 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 13 ]
                p = 2 is not larger than the largest prime divisor 7 of k = 28
                p = 13: we call LKH
                        There are 1 lifts of SBar to G = C7 x (C13 : C4)
                            1. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle.
        trying 13 of 13: all extensions of S0Bar are ok   

    GBar = D28 = SmallGroup(28, 3), S0Bar = [ f1, f1*f2 ]
        trying 4 of 19 (a = f2)       
            GCD of voltages is 26 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 13 ]
                p = 2 is not larger than the largest prime divisor 7 of k = 28
                p = 13: we call LKH
                        There are 1 lifts of SBar to G = C26 x D14
                            1. S = [ f1, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle.
        trying 8 of 19 (a = f1*f3)       
            GCD of voltages is 13 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 13 ]
                p = 13: we call LKH
                        There are 1 lifts of SBar to G = D14 x D26
                            1. S = [ f1, f1*f2, f1*f3*f4^12 ]: LKH found a hamiltonian cycle.
        trying 19 of 19 (a = f1*f2*f3^6)     
            GCD of voltages is 13 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 13 ]
                p = 13: we call LKH
                        There are 2 lifts of SBar to G = D14 x D26
                            1. S = [ f1, f1*f2, f1*f2*f3^6*f4^12 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f4^12, f1*f2*f3^6 ]: LKH found a hamiltonian cycle.
        trying 19 of 19: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 29.

    GBar = C29 = SmallGroup(29, 1), S0Bar = [ f1 ]
        trying 13 of 13: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 30.

    GBar = C30 = SmallGroup(30, 4), S0Bar = [ f1 ]
        trying 3 of 14 (a = f2)       
            GCD of voltages is 28 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 7 ]
                p = 2 is not larger than the largest prime divisor 5 of k = 30
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = C15 x D14
                            1. S = [ f1, f2*f4 ]: LKH found a hamiltonian cycle.
        trying 14 of 14: all extensions of S0Bar are ok   

    GBar = D30 = SmallGroup(30, 3), S0Bar = [ f1, f1*f2 ]
        trying 3 of 20 (a = f2)       
            GCD of voltages is 28 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 7 ]
                p = 2 is not larger than the largest prime divisor 5 of k = 30
                p = 7: we call LKH
                        There are 1 lifts of SBar to G = C7 x D30
                            1. S = [ f1, f1*f2, f2*f4 ]: LKH found a hamiltonian cycle.
        trying 20 of 20: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 31.

    GBar = C31 = SmallGroup(31, 1), S0Bar = [ f1 ]
        trying 14 of 14: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 32.

    GBar = C32 = SmallGroup(32, 1), S0Bar = [ f1 ]
        trying 5 of 15 (a = f2)        
            GCD of voltages is 30 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 : C32
                            1. S = [ f1, f2*f6 ]: LKH found a hamiltonian cycle.
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 : C32
                            1. S = [ f1, f2*f6 ]: LKH found a hamiltonian cycle.
        trying 15 of 15: all extensions of S0Bar are ok   

    GBar = D32 = SmallGroup(32, 18), S0Bar = [ f1, f1*f2 ]
        trying 5 of 22 (a = f2)        
            GCD of voltages is 30 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 3, 5 ]
                p = 2 is not larger than the largest prime divisor 2 of k = 32
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = C3 x D32
                            1. S = [ f1, f1*f2, f2*f6 ]: LKH found a hamiltonian cycle.
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = C5 x D32
                            1. S = [ f1, f1*f2, f2*f6 ]: LKH found a hamiltonian cycle.
        trying 12 of 22 (a = f1*f3)        
            GCD of voltages is 15 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 3, 5 ]
                p = 3: we call LKH
                        There are 1 lifts of SBar to G = (C3 x D16) : C2
                            1. S = [ f1, f1*f2, f1*f3*f6^2 ]: LKH found a hamiltonian cycle.
                p = 5: we call LKH
                        There are 1 lifts of SBar to G = (C5 x D16) : C2
                            1. S = [ f1, f1*f2, f1*f3*f6^4 ]: LKH found a hamiltonian cycle.
        trying 16 of 22 (a = f1*f2*f5)        
            GCD of voltages is 3 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 3 ]
                p = 3: we call LKH
                        There are 2 lifts of SBar to G = (C3 x D16) : C2
                            1. S = [ f1, f1*f2, f1*f2*f5*f6^2 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f6^2, f1*f2*f5 ]: LKH found a hamiltonian cycle.
        trying 22 of 22 (a = f1*f2*f3*f4*f5)     
            GCD of voltages is 15 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 3, 5 ]
                p = 3: we call LKH
                        There are 2 lifts of SBar to G = (C3 x D16) : C2
                            1. S = [ f1, f1*f2, f1*f2*f3*f4*f5*f6^2 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f6^2, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle.
                p = 5: we call LKH
                        There are 2 lifts of SBar to G = (C5 x D16) : C2
                            1. S = [ f1, f1*f2, f1*f2*f3*f4*f5*f6^4 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f6^4, f1*f2*f3*f4*f5 ]: LKH found a hamiltonian cycle.
        trying 22 of 22: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 33.

    GBar = C33 = SmallGroup(33, 1), S0Bar = [ f1 ]
        trying 15 of 15: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 34.

    GBar = C34 = SmallGroup(34, 2), S0Bar = [ f1 ]
        trying 16 of 16: all extensions of S0Bar are ok   

    GBar = D34 = SmallGroup(34, 1), S0Bar = [ f1, f1*f2 ]
        trying 23 of 23: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 35.

    GBar = C35 = SmallGroup(35, 1), S0Bar = [ f1 ]
        trying 16 of 16: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 36.

    GBar = C36 = SmallGroup(36, 2), S0Bar = [ f1 ]
        trying 5 of 17 (a = f2)        
            GCD of voltages is 34 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 17 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 36
                p = 17: we call LKH
                        There are 1 lifts of SBar to G = C9 x (C17 : C4)
                            1. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle.
        trying 17 of 17: all extensions of S0Bar are ok   

    GBar = D36 = SmallGroup(36, 4), S0Bar = [ f1, f1*f2 ]
        trying 5 of 25 (a = f2)        
            GCD of voltages is 34 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 17 ]
                p = 2 is not larger than the largest prime divisor 3 of k = 36
                p = 17: we call LKH
                        There are 1 lifts of SBar to G = C34 x D18
                            1. S = [ f1, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle.
        trying 12 of 25 (a = f1*f3)       
            GCD of voltages is 17 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 17 ]
                p = 17: we call LKH
                        There are 1 lifts of SBar to G = D18 x D34
                            1. S = [ f1, f1*f2, f1*f3*f5^16 ]: LKH found a hamiltonian cycle.
        trying 25 of 25 (a = f1*f2*f3^2*f4^2)     
            GCD of voltages is 17 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 17 ]
                p = 17: we call LKH
                        There are 2 lifts of SBar to G = D18 x D34
                            1. S = [ f1, f1*f2, f1*f2*f3^2*f4^2*f5^16 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f5^16, f1*f2*f3^2*f4^2 ]: LKH found a hamiltonian cycle.
        trying 25 of 25: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 37.

    GBar = C37 = SmallGroup(37, 1), S0Bar = [ f1 ]
        trying 17 of 17: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 38.

    GBar = C38 = SmallGroup(38, 2), S0Bar = [ f1 ]
        trying 18 of 18: all extensions of S0Bar are ok   

    GBar = D38 = SmallGroup(38, 1), S0Bar = [ f1, f1*f2 ]
        trying 26 of 26: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 39.

    GBar = C39 = SmallGroup(39, 2), S0Bar = [ f1 ]
        trying 18 of 18: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 40.

    GBar = C40 = SmallGroup(40, 2), S0Bar = [ f1 ]
        trying 6 of 19 (a = f2)          
            GCD of voltages is 38 for twist(S0Bar) = [ -1 ] and twist(a) = 1.
            Prime divisors are [ 2, 19 ]
                p = 2 is not larger than the largest prime divisor 5 of k = 40
                p = 19: we call LKH
                        There are 1 lifts of SBar to G = C5 x (C19 : C8)
                            1. S = [ f1, f2*f5 ]: LKH found a hamiltonian cycle.
        trying 19 of 19: all extensions of S0Bar are ok   

    GBar = D40 = SmallGroup(40, 6), S0Bar = [ f1, f1*f2 ]
        trying 6 of 28 (a = f2)          
            GCD of voltages is 38 for twist(S0Bar) = [ 1, 1 ] and twist(a) = 1.
            Prime divisors are [ 2, 19 ]
                p = 2 is not larger than the largest prime divisor 5 of k = 40
                p = 19: we call LKH
                        There are 1 lifts of SBar to G = C19 x D40
                            1. S = [ f1, f1*f2, f2*f5 ]: LKH found a hamiltonian cycle.
        trying 15 of 28 (a = f1*f3)        
            GCD of voltages is 19 for twist(S0Bar) = [ -1, 1 ] and twist(a) = -1.
            Prime divisors are [ 19 ]
                p = 19: we call LKH
                        There are 1 lifts of SBar to G = (C38 x D10) : C2
                            1. S = [ f1, f1*f2, f1*f3*f5^18 ]: LKH found a hamiltonian cycle.
        trying 28 of 28 (a = f1*f2*f3*f4^4)     
            GCD of voltages is 19 for twist(S0Bar) = [ 1, -1 ] and twist(a) = -1.
            Prime divisors are [ 19 ]
                p = 19: we call LKH
                        There are 2 lifts of SBar to G = (C38 x D10) : C2
                            1. S = [ f1, f1*f2, f1*f2*f3*f4^4*f5^18 ]: LKH found a hamiltonian cycle.
                            2. S = [ f1, f1*f2*f5^18, f1*f2*f3*f4^4 ]: LKH found a hamiltonian cycle.
        trying 28 of 28: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 41.

    GBar = C41 = SmallGroup(41, 1), S0Bar = [ f1 ]
        trying 19 of 19: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 42.

    GBar = C42 = SmallGroup(42, 6), S0Bar = [ f1 ]
        trying 20 of 20: all extensions of S0Bar are ok   

    GBar = D42 = SmallGroup(42, 5), S0Bar = [ f1, f1*f2 ]
        trying 29 of 29: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 43.

    GBar = C43 = SmallGroup(43, 1), S0Bar = [ f1 ]
        trying 20 of 20: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 44.

    GBar = C44 = SmallGroup(44, 2), S0Bar = [ f1 ]
        trying 21 of 21: all extensions of S0Bar are ok   

    GBar = D44 = SmallGroup(44, 3), S0Bar = [ f1, f1*f2 ]
        trying 31 of 31: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 45.

    GBar = C45 = SmallGroup(45, 1), S0Bar = [ f1 ]
        trying 21 of 21: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 46.

    GBar = C46 = SmallGroup(46, 2), S0Bar = [ f1 ]
        trying 22 of 22: all extensions of S0Bar are ok   

    GBar = D46 = SmallGroup(46, 1), S0Bar = [ f1, f1*f2 ]
        trying 32 of 32: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 

k = 47.

    GBar = C47 = SmallGroup(47, 1), S0Bar = [ f1 ]
        trying 22 of 22: all extensions of S0Bar are ok   

-------------------------------------------------------------------- 
-------------------------------------------------------------------- 
Success: found hamiltonian cycles in Cay(G,S) whenever SBar is a redundant extension of generating set of valence 2
gap> 


==> anc/gap_source_code/00VERSION.txt <==
v1 (May 2018): original release

v2 (April 2023): corrected a bug in LKH.gap.
    In v1, the function LKH sometimes raised an error (such as "Unknown keyword: 
OLKH.TSP"), instead of completing successfully. The problem arose when the name 
of a certain temporary file was too long: the filename was not recorded 
correctly, so the LKH program was not called successfully. See the discussion at 
    https://github.com/gap-system/gap/issues/2771#issuecomment-419407885
for more information.
    This has been fixed. I thank B. A. K. Welihinda for reporting the
problem, and I especially thank O. Konovalov for debugging the issue and
explaining how to fix it.


==> anc/gap_source_code/1-3-HamConnOrLaceable.gap <==
# 1-3-HamConnOrLaceable.gap

Read("LKH.gap");
Read("UndirectedGeneratingSets.gap");
Read("BipSetsOfCay.gap");
Read("IsHamiltonianCycle.gap");

IsHamPathToAllEndpoints := function(X, v, Endpoints)
	# returns true if X has a hamiltonian path from v 
	# to every vertex in Endpoints (other than v)
	local w, H;
	for w in Endpoints do
		if w <> v then
			# a hamiltonian path from v to w is the same as a hamiltonian cycle
			# that contains the edge [v,w] (in the graph that is obtained from X
			# by adding the edge vw).  As a signal to LKH that the edge vw is
			# undirected, we include its reverse in both the set of additional
			# edges and the set of required edges.
			H := LKH( X, [[v,w],[w,v]], [[v,w],[w,v]]);
			if 
				(H = fail)
					or 
				not(IsHamiltonianCycle( X, H, [[v,w],[w,v]], [[v,w],[w,v]] )) 
			then 
				return false;
			fi;
		fi;
	od;
	return true;
end;

# This function assumes that Cay(G;S) is bipartite, and that BipSetOfId is the bipartition
# set that contains the identity element. It returns a list of all the generating sets T 
# of G such that
# 	1. T can be obtained by adding a single nonidentity element g of G to S,
# 	2. Cay(G;T) is not bipartite (i.e., g is in BipSetOfId),
# 	3. g <= g^-1 (because we can replace an element by its inverse), 
# 	4. no proper subset of T gives a connected, non-bipartite Cayley graph of G.
# Actually, instead of returning all such generating sets, we choose one from each
# orbit of Aut(G).
NonBipGenSets := function (G, S, BipSetOfId)
	local NonBipElts, GenSets, g, T, Tless;
	NonBipElts := Filtered(BipSetOfId, g -> (g <> Identity(G)) and (g <= g^-1) );	
	GenSets := [];
	for g in NonBipElts do
		T := Concatenation(S, [g]);
		if
			ForAll(S, 
				function(s)
					# returns true if the subset Tless obtained by deleting s from T
					# does not give a connected, non-bipartite Cayley graph of G
					local Sless;
					Tless := Difference(T, [s]);
					return 
						Subgroup(G, Tless) <> G 
						or
						IsBipartite(CayleyGraph(G, Tless));
				end)
		then
			# add T to the list of generating sets, IF it is not already there
			if not(IsInListUpToUndirAut(T, GenSets)) then
				Add( GenSets, SortedList(T) );
			fi;
		fi;
	od;
	return GenSets;
end;
	
## This program checks whether all Cayley graphs of valency >= 3 are 
## hamiltonian connected or hamiltonian laceable (up to order 63).

# CayGS will be an abbreviation for CayleyGraph(G,S)
# initialize it so that GAP knows CayGS is a global variable
CayGS := 0; 

for k in [3..63] do
	Print(
		"\n\n----------------\n\n", 
		"k = ", k, ". ", 
		"There are ", NumberSmallGroups(k), " groups of this order.\n\n"
		);
	for GapId in [1..NumberSmallGroups(k)] do
		G := SmallGroup(k, GapId);
		Print("\n    G = SmallGroup(", k, ",", GapId, ") = ", StructureDescription(G), "\n");	
		IrredGenSets := IrredUndirGenSetsUpToAut(G);
		Print("        This group has ", Length(IrredGenSets), " irredundant generating sets.\n");
		
		# make a list of the irredundant generating sets whose Cayley graphs have valence 2
		ValenceTwoGenSets := Filtered(
			IrredGenSets, 
			S -> Length(AsSSortedList(Concatenation(S, List(S, s -> s^-1)))) = 2
			);
		Print("            ", Length(ValenceTwoGenSets), " of them have valence 2.\n");
		# remove these generating sets from consideration -- we know that their Cayley 
		# graphs are not hamiltonian connected/laceable
		GenSets := Difference(IrredGenSets, ValenceTwoGenSets);
		# for each generating set of valence 2, we construct the generating sets obtained 
		# by adding another element g of G (with g <= g^-1). We then add these generating 
		# sets to the list of those that need to be considered
		for S in ValenceTwoGenSets do
			for g in G do
				if (g <= g^-1) and not(g = Identity(G)) and not(g in S) and not(g^-1 in S) then
					Add(GenSets, Concatenation( S, [g] ) );
				fi;
			od;
		od;
		Print("        There are ", Length(GenSets), " generating sets to consider.\n");

		for S in GenSets do
			Print("          ", Position(GenSets, S), ". S = ", S, "\r");
			
			CayGS := CayleyGraph(G,S);
		
			# If Cay(G;S) is bipartite, let Endpoints be the bipartition set that does 
			# not contain Id.  Otherwise let Endpoints be all of G. We should be able to
			# find a hamiltonian path from Identity(G) to each nonidentity element of the
			# set Endpoints.
			BipSets := BipSetsOfCay(G,S);
			if BipSets = fail then # Cay(G;S) is not bipartite
				Endpoints := VertexNames(CayGS);
			else
				Endpoints := BipSets[2];
				BipSetOfId := BipSets[1]; # bipartition set that contains the identity element
			fi;				
			# We do not need to find paths to both x and the inverse of x
			Endpoints := Filtered(Endpoints, x -> (x <= x^-1));
		
			if IsHamPathToAllEndpoints(CayGS, Identity(G), Endpoints) then
				# Cay(G;S) is hamiltonian connected or hamiltonian laceable
				Print("          ", Position(GenSets, S), ". S = ", S, " is hamiltonian ");
				if BipSets = fail then
					Print("connected.\n");
				else
					Print("laceable\n");
				fi;
			else
				Print("\n");
				Error("\nUnable to confirm that this Cayley graph is hamiltonian connected/laceable\n");
			fi;
	
			# if Cay(G;S) is bipartite, it may become nonbipartite when another generator
			# is added to S. We check all possibilities T (up to automorphisms of G).
			if BipSets <> fail then # Cay(G;S) is bipartite
				TList := NonBipGenSets(G, S, BipSetOfId);
				Print("             with ", Length(TList), " nonbipartite extensions T:\n");
				for T in TList do;
					Print("               ", Position(TList, T), ". T = ", T, "\r");
					
					if IsHamPathToAllEndpoints( 
						CayleyGraph(G,T), 
						Identity(G), 
						Filtered(BipSetOfId, x -> x <= x^-1) 
						) 
					then
						Print("               ", Position(TList, T), ". T = ", T, " is hamiltonian connected.\n");
					else
						Print("\n");
						Error("Unable to confirm that this Cayley graph is hamiltonian connected\n");
					fi; 
				od;
			fi;
		od;
	od;
od;

Print("\n\nSuccess: all of the Cayley graphs are hamiltonian connected or hamiltonian laceable\n");

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/2-7_1_-SylowSubgroupNotZp.gap <==
# 2-7(1)-SylowSubgroupNotZp.gap

Read("LKH.gap");
Read("UndirectedGeneratingSets.gap");

# keep a list of the orders of groups that arise
# (for printing in the summary at the end)
GroupOrders := [];

for k in [1..47] do
	p := Maximum(Concatenation(PrimeDivisors(k), [1]));
	Print("\nk = ",k,": The largest prime divisor of k is ", p,".\n");
	if k*p = 64 then
		Print("        Connected Cayley graphs of order 64 are hamiltonian.\n");
	else
		NumberOfGroups := NumberSmallGroups(k*p);
		Print(
			"    There are ", NumberOfGroups," groups of order ",
			 k, " x ", p," = ", k*p, ".\n"
			);
		for GapId in [1..NumberOfGroups] do
			G := SmallGroup(k*p,GapId);
			if IsAbelian(G) then
				Print(
					"\n        ", GapId, ". SmallGroup(", k*p, ",", GapId, ") = ",
					StructureDescription(G), " is abelian\n"
					);
			elif (k*p = 1058) and (GapId = 4) then
				# special case where IrredUndirGenSetsUpToAut may run out of memory
				Print(
					"\n        ", GapId, ". SmallGroup(", k*p, ",", GapId, ") = ",
					StructureDescription(G), " is dihedral type of order 2p^2\n"
					);
			else
				Print(
					"\n        ", GapId, ". SmallGroup(", k*p, ",", GapId, ") = ",
					StructureDescription(G), "\r"
					);
				GenSets := IrredUndirGenSetsUpToAut(G);
				Print(
					"        ", GapId, ". SmallGroup(", k*p, ",", GapId, ") = ",
					StructureDescription(G), 
					" has ", Length(GenSets), " generating sets.\n"
					);
				for S in GenSets do
					Print("            ", Position(GenSets,S), ". S = ", S, ": \r");
					CayGS := CayleyGraph(G,S);
					H := LKH(CayGS, [],[]);
					if 
						(H <> false) 
							and 
						IsHamiltonianCycle(CayGS, H, [], []) 
					then
						Print(
							"            ", Position(GenSets,S), ". S = ", S,
							": LKH found a hamiltonian cycle\n"
							);
					else
						Print("\n");
						Error("LKH failed to find a hamiltonian cycle!\n");
					fi;
				od;
			fi;
		od;
	fi;
	Add(GroupOrders,[k, k*p]);
od;
Print("\nSuccess: All connected Cayley graphs of the following orders are hamiltonian:\n");
for kPair in GroupOrders do
	Print("    ", kPair[2], " (k = ", kPair[1], ")\n");
od;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/2-7_2_-SylowSubgroupNotNormal.gap <==
# 2-7(2)-SylowSubgroupNotNormal.gap

Read("LKH.gap");
Read("UndirectedGeneratingSets.gap");

for k in [1..47] do
	LargestPrimeDivisor := Maximum(Concatenation(PrimeDivisors(k), [1]));
	Print("\nk = ",k, ": largest prime divisor is ", LargestPrimeDivisor, ".\n");
	for p in [LargestPrimeDivisor+1..k] do
		if (IsPrime(p)) and ForAny(DivisorsInt(k), d -> (d > 1) and ((d mod p) = 1) ) then
			Print("\n    p = ", p, ": Checking the ", NumberSmallGroups(k*p)," groups of order ", k, " x ", p, " = ", k*p, ".\n");
			for GapId in [1..NumberSmallGroups(k*p)] do
				G := SmallGroup(k*p,GapId);
				P := SylowSubgroup(G,p);
				if not(IsNormal(G,P)) then
					Print("        G = SmallGroup(", k*p, ",", GapId, ") = ", StructureDescription(G), "\r"); 
					GenSets := IrredUndirGenSetsUpToAut(G);
					Print(
						"        G = SmallGroup(", k*p, ",", GapId, ") = ", StructureDescription(G), 
						" has ", Length(GenSets), " generating sets.\n"
						);
					for S in GenSets do
						Print("                ", Position(GenSets, S), ". S = ", S, ": \r");
						H := LKH( CayleyGraph(G,S), [], []);
						if 
							H <> fail 
								and
							IsHamiltonianCycle( CayleyGraph(G,S), H, [], [] )
						then
							Print(
								"                ", Position(GenSets, S), ". S = ", S, ": ",
								" LKH found a hamiltonian cycle\n"
								);
						else
							Print("\n");
							Error(" LKH failed to find a hamiltonian cycle!\n");
						fi;
					od;
				fi;
			od;
		fi;
	od;
od;
Print("\nSuccess: LKH found a hamiltonian cycle whenever Zp is not normal in G.\n");

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/3-4-IrredundantSBar.gap <==
# 3-4-IrredundantSBar.gap

Read("UndirectedGeneratingSets.gap");
Read("AbelianCharacters.gap");
Read("BasisGeneratingSets.gap");
Read("CheckForIrredundantSpecialCase.gap");
Read("VoltageOfHamCycle.gap");
Read("CallLKHOnLiftsOfSBar.gap");
Read("CyclotomicToFp.gap");
Read("Det.gap");

# do not need to verify:
Read("SeveralHamCycs.gap");
Read("FindNonzeroDet.gap");


VoltageRows := []; # initialize so GAP knows it is a global variable

for k in [1..47] do
	Print(
		"\nk = ", k, ": Largest prime divisor is ", Maximum(Concatenation([1], PrimeDivisors(k))), 
		". There are ", NumberSmallGroups(k), " groups of this order.\n"
		);

	for GapId in [1..NumberSmallGroups(k)] do 
		GBar := SmallGroup(k,GapId);
		Print("\n    GBar = SmallGroup(", k, ", ", GapId, ") = ", StructureDescription(GBar), "\r");

		# loop through the irredundant generating sets of GBar
		GenSets := IrredUndirGenSetsUpToAut(GBar);
		Print(
			"    GBar = SmallGroup(", k, ", ", GapId, ") = ", StructureDescription(GBar), 
			" has ", Length(GenSets), " irredundant generating sets\n"
			);
		for SBar in GenSets do 
			Print(
				"\n        ", Position(GenSets, SBar), ". SBar = ", SBar, 
				"   in GBar = SmallGroup(", k, ", ", GapId, ") = ", StructureDescription(GBar), "\n"
				);
			
			# make a list of a few hamiltonian cycles in CayleyGraph(GBar,SBar)
			SeveralHamCycsInCG := SeveralHamCycsInCay(GBar,SBar);
			
			# loop through all abelian characters of GBar
			Twists := AbelianCharacters(GBar);
			Print("           There are ", Length(Twists), " twists to form semidirect products.\n");
			for twist in Twists do
				Print("\n            ", Position(Twists, twist), ". Twist = ", List(SBar, s -> twist(s)), "\r");
				ConductorOfTwist := Conductor( List( GBar, x -> twist(x) ) );
										
				# check whether Lemma 3.1 (or other theoretical result) applies
				IrredundantSpecialCase := CheckForIrredundantSpecialCase(GBar, SBar, twist, k, GapId);
				if IrredundantSpecialCase <> fail then
					# some lemma provides a hamiltonian cycle, so do not need to do anything else
					Print(
						"            ", Position(Twists, twist), ". Twist = ", List(SBar, s -> twist(s)),
						": ", IrredundantSpecialCase, "\n"
						);

				else 
					# no special case applies, so we try to find hamiltonian cycles 
					# whose voltages make a nonzero determinant that will let us 
					# apply Lemma 3.3
				
					Print("\n");
					
					# let SList be the list of generating sets S_1,S_2,... specified in Lemma 3.3
					SList := BasisGeneratingSets(SBar, twist);

					# VoltageRows will be a list of the rows that are candidates to be put into 
					# the matrix whose determinant appears in the statement of Lemma 3.3
					VoltageRows := []; 
					
					for H in SeveralHamCycsInCG do
						# confirm that H really is a hamiltonian cycle
						if not(IsHamiltonianCycle( CayleyGraph(GBar, SBar), H, [], [] ) ) then
							Error("\nNot a hamiltonian cycle: ", H, "\n\n");
						fi;
						
						# the hamiltonian cycle H has several associated voltages (corresponding
						# to the elements of SList). These voltages can be used as one row of 
						# the matrix whose determinant must be nonzero to apply Lemma 3.3.
						OneRowOfVoltages := List(
							SList,
							S -> VoltageOfHamCycle(H,S,twist) 
							);
						# add this to the list of these possible rows for the determinant
						Add(VoltageRows,OneRowOfVoltages);
					od;
			
					HamCycsWithNonzeroDet := FindNonzeroDet(VoltageRows);
					if HamCycsWithNonzeroDet = fail then
						Error("unable to find a nonzero determinant\n");
					else
						
						NonzeroNormDet := Norm(Det( List(HamCycsWithNonzeroDet, i -> VoltageRows[i]) ));
						# verify that we do have a nonzero determinant
						if NonzeroNormDet = 0 then
							Error("Norm of determinant is unexpectedly zero\n");
						fi;
						Print(
							"                For hamiltonian cycles ", HamCycsWithNonzeroDet, 
							", norm(determinant) = ", NonzeroNormDet, "\n                ",
							"Prime divisors are ", PrimeDivisors(NonzeroNormDet), "\n"
							);
						
						# Lemma 3.3 provides a hamiltonian cycle for every prime p that does
						# NOT divide NonzeroNormDet. We now consider the remaining primes
						for p in PrimeDivisors(NonzeroNormDet) do
						
							if p > 10^8 then
								Error(
									"The prime p = ", p, "is far too large for LKH to handle",
									" (and GAP may not guarantee that it is prime)."
									);
					
							elif p <= Maximum( Concatenation( PrimeDivisors(k), [1] ) ) then
								Print("                    p = ", p, " is not larger than",
									" the largest prime divisor ", Maximum( Concatenation( PrimeDivisors(k), [1] )), 
									" of k = ", k, "\n"
									);
							
							elif ((p-1) mod ConductorOfTwist) <> 0 then
								Print(
									"                    p = ", p, " does not support",
									" this twist of conductor ", ConductorOfTwist, "\n"
									);
							
							else
								HamCycsWithNonzeroDetModp := FindNonzeroDetModp(VoltageRows, p);
								if HamCycsWithNonzeroDetModp <> fail then 
									DetModp := Det( 
										List(HamCycsWithNonzeroDetModp, 
											i -> List(VoltageRows[i], 
												voltage -> CyclotomicToFp(voltage, p))
											)
										);
									if DetModp = 0 then
										Error("Determinant is unexpectedly divisible by p\n");
									else
										Print(
											"                    p = ", p, ": for ",
											"hamiltonian cycles ", HamCycsWithNonzeroDetModp, 
											", determinant = ", DetModp, " is nonzero in Fp\n"
											);
									fi;
								else
									Print(
										"                    p = ", p, ": determinants ",
										"are 0 modulo p, so we call LKH\n"
										);
									CallLKHOnLiftsOfSBar( GBar, SBar, twist, p );
								fi;													
							fi;
						od;
					fi;				
				fi;
			od;
		od;
	od;
	Print("\n--------------------------------------------------------------------\n");
	Print("--------------------------------------------------------------------\n");
od;

Print("Success: found hamiltonian cycles in Cay(G,S) whenever SBar is irredundant");

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/4-3-RedundantSBar.gap <==
# 4-3-RedundantSBar.gap

Read("UndirectedGeneratingSets.gap");
Read("IsHamiltonianCycle.gap");
Read("BipSetsOfCay.gap");
Read("AbelianCharacters.gap");
Read("VoltageOfHamCycle.gap");
Read("CallLKHOnLiftsOfSBar.gap");

# do not need to verify:
Read("SeveralHamCycs.gap");


# initialize these variables so GAP knows that they are global
GBar := [];
ConductorOfTwist := 0;

for k in [1..47] do
	if IsOddInt(k) then
		Print("\n\nk = ", k, ". No nontrivial bipartite Cayley graphs have odd order.\n");
	else
		Print("\n\nk = ", k, ". There are ", NumberSmallGroups(k)," groups of order ", k, ".\n");
		for GapId in [1..NumberSmallGroups(k)] do
			GBar := SmallGroup(k,GapId);
			Print("\n    GBar = SmallGroup(", k, ", ", GapId, ") = ", StructureDescription(GBar), "\r");

			# loop through irredundant generating sets of GBar
			GenSets := IrredUndirGenSetsUpToAut(GBar);
			Print(
				"    GBar = SmallGroup(", k, ", ", GapId, ") = ", StructureDescription(GBar), 
				" has ", Length(GenSets), " irredundant generating sets\n"
				);
			for S0Bar in GenSets do 
				Print("        ", Position(GenSets, S0Bar), ". S0Bar = ", S0Bar, ":\r");
			
				BipSets := BipSetsOfCay(GBar,S0Bar);
				if BipSets = fail then
					Print("        ", Position(GenSets, S0Bar), ". S0Bar = ", S0Bar, ": not bipartite\n");
				else

					# Cay(GBar, S0Bar) is bipartite, so we need to look at the nonbipartite extensions.
					# The possibilities for a are the nonidentity elements of the bipartition set that
					# contains the identity, but we do not need to consider both a and a^-1.
					SetOfa := Filtered(Difference( BipSets[1], [Identity(GBar)] ), x -> (x <= x^-1) );
				
					for a in SetOfa do

						Print(
							"        ", Position(GenSets, S0Bar), ". S0Bar = ", S0Bar, ": trying ", 
							Position(SetOfa, a), " of ", Length(SetOfa), " (a = ", a, ")\r"
							);
					
						# construct the corresponding generating set S of G			
						SBar := Concatenation( S0Bar, [a]);
						S := Concatenation( List(S0Bar, s -> [0,s]), [ [1,a] ]);
															
						# make a list of a few hamiltonian cycles in Cay(GBar, SBar)
						HamCycs := SeveralHamCycsInRedundantCay(GBar, S0Bar, a);
					
						# loop through all abelian characters of GBar
						for twist in AbelianCharacters(GBar) do
							ConductorOfTwist := Conductor( List( GBar, x -> twist(x) ) );
						
							if (Order(a) = 2) and (twist(a) = 1) then
								# Lemma 2.13(9) rules out this case, so we ignore it
							else
								# Verify that none of the elements of S are redundant.
								# (Note that if a is the unique element of SBar \ {t} with a 
								# nontrivial twist, then S \ {t} does not generate G, even if 
								# it generates GBar.)
								if 
									ForAll(S0Bar, t -> 
										not(Subgroup(GBar, Difference(S0Bar, [t]) ) = GBar)
											or 
										( 
											(twist(a) <> 1) 
												and 
											ForAll( Difference(S0Bar, [t]), s -> (twist(s) = 1) )
										)
									)
								then
									# we calculate the GCD of (the norms of) the voltages in our 
									# list of hamiltonian cycles (after verifying that they are 
									# indeed hamiltonian cycles)
									GCD := 0;
									for H in HamCycs do
										if IsHamiltonianCycle( CayleyGraph(GBar,SBar), H, [], []) then
											VoltageOfH := VoltageOfHamCycle(H, S, twist);
											if VoltageOfH <> 0 then
												GCD := Gcd(GCD, Norm(VoltageOfH));
											fi;
										fi;
									od;
								
									# if p is not a divisor of the GCD, then there is some
									# hamiltonian cycle whose voltage is nonzero mod p. So
									# Cay(G,S) has a hamiltonian cycle (cf. Lemma 3.3 with 
									# n = 1). Thus, we now only need to consider the primes
									# that divide the GCD. Furthermore, we only need to 
									# consider primes that support the twist that we are 
									# looking at now (and are larger than the largest prime 
									# factor of k).
									
									if GCD = 0 then
										Error("GCD of voltages is 0");
										
									elif Maximum(Concatenation([1], PrimeDivisors(GCD))) > 10^8 then
										Error(
											"The prime p = ", Maximum(PrimeDivisors(GCD)), 
											"is far too large for LKH to handle (and GAP",
											" may not guarantee that it is prime)."
											);
											
									elif
										ForAll(PrimeDivisors(GCD), p-> 
											(
												not( ((p-1) mod ConductorOfTwist) = 0 )
													or 
												p <= Maximum(PrimeDivisors(Order(GBar))) 
											) 
										) 
									then
									
										# GCD is not divisible by any primes that support this twist
										# so we can move on to the next twist
									else	
										# some prime divisors of the GCD support this twist 
										Print(
											"\n            GCD of voltages is ", GCD, 
											" for twist(S0Bar) = ", List(S0Bar, twist),
											" and twist(a) = ", twist(a), ".\n",
											"            Prime divisors are ", PrimeDivisors(GCD), "\n"
											);
										for p in PrimeDivisors(GCD) do
									
											if p <= Maximum(PrimeDivisors(k)) then
												Print("                p = ", p, " is not larger than",
													" the largest prime divisor ", Maximum(PrimeDivisors(k)), 
													" of k = ", k, "\n"
													);
												
											elif not( ((p-1) mod ConductorOfTwist) = 0 ) then
												Print(
													"                p = ", p, " does not support",
													" this twist of conductor ", ConductorOfTwist, "\n"
													);
												
											else
												Print("                p = ", p, ": we call LKH\n");
												CallLKHOnLiftsOfSBar( GBar, SBar, twist, p );
											fi;
										od;	
									fi;
								fi;
							fi;
						od;
					od;
					Print("        ", Position(GenSets, S0Bar), ". S0Bar = ", S0Bar, ": all ", Length(SetOfa), " choices of a are ok", "          \n");
				fi;
			od;
		od;
	fi;
	Print("\n--------------------------------------------------------------------\n");
	Print("--------------------------------------------------------------------\n");
od;

Print(
	"Success: found hamiltonian cycles in Cay(G,S) whenever SBar is redundant",
	" and not bipartite, but S0Bar is bipartite"
	);

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/4-5-Valence2.gap <==
# 4-5-Valence2.gap

Read("UndirectedGeneratingSets.gap");
Read("AbelianCharacters.gap");
Read("VoltageOfHamCycle.gap");
Read("CallLKHOnLiftsOfSBar.gap");
Read("IsHamiltonianCycle.gap");

# do not need to verify:
Read("HamiltonianCycles.gap");

# initialize these variables so GAP knows that they are global
GBar := [];
ConductorOfTwist := 0;
S0Bar := 0;
twist := [];

for k in [4..47] do
	Print("\nk = ", k, ".\n");
	
	for CyclicOrDihedral in ["cyclic", "dihedral"] do
		if CyclicOrDihedral = "cyclic" then
			GBar := CyclicGroup(k);
			S0Bar := [GBar.1]; # the 1-element generating set of GBar
		elif IsEvenInt(k) then
			GBar :=  DihedralGroup(k);
			S0Bar := [GBar.1,GBar.1*GBar.2]; # two elements of order 2 that generate GBar
		else
			break; # there are no dihedral groups of odd order
		fi;

		Print("\n    GBar = ", StructureDescription(GBar)," = SmallGroup(",k,", ",IdSmallGroup(GBar)[2],"), S0Bar = ", S0Bar, "\n");

		if
			(Length(AsSSortedList( Concatenation(S0Bar, List(S0Bar, s -> s^-1)))) <> 2) # valence is not 2
				or
			(Subgroup(GBar, S0Bar) <> GBar) # S0Bar does not generate GBar
		then
			Error("This is the wrong generating set!\n"); 
		fi;
		
		SetOfa := Filtered(GBar,
			a -> 
				not(a = Identity(GBar)) 
					and 
				(not(a in S0Bar)) 
					and 
				(not(a^-1 in S0Bar)) 
					and 
				(a <= a^-1) 
			);
		for a in SetOfa do
			Print(
				"        trying ", Position(SetOfa, a), " of ", Length(SetOfa), 
				" (a = ", a, ")     \r"
				);
			SBar := Concatenation(S0Bar,[a]);

			# a is the only element of S with nonzero projection to Z
			S := List(SBar,sbar->[0,sbar]);
			Add(S,[1,a]);

			# make a list of a few hamiltonian cycles in Cay(GBar,SBar)
			HamCycs := [];
			NumberOfHamCycsWanted := 20;
#			Print("        found ", Length(SomeHamCycs), " of ", NumberOfHamCycsWanted, "hamiltonian cycles\r");
			for H in HamiltonianCycles( CayleyGraph(GBar,SBar), [[Identity(GBar),a]]) do
				
				Add(HamCycs, H);
#				Print("        found ", Length(HamCycs), " of ", NumberOfHamCycsWanted, "hamiltonian cycles\r");
				
				if Length(HamCycs) >= NumberOfHamCycsWanted then
					break;
				fi;
			od;
			
			for twist in AbelianCharacters(GBar) do
				if ( (Order(a) = 2) and (twist(a) = 1) ) then
					# this contradicts Lemma 2.13(9), so we do not have to do anything
				else
					ConductorOfTwist := Conductor( List( GBar, x -> twist(x) ) );
				
					# this is the same as in Proposition 4.3
					
					# we calculate the GCD of (the norms of) the voltages in our 
					# list of hamiltonian cycles (after verifying that they are 
					# indeed hamiltonian cycles)
					GCD := 0;
					for H in HamCycs do
						if IsHamiltonianCycle( CayleyGraph(GBar,SBar), H, [], []) then
							VoltageOfH := VoltageOfHamCycle(H, S, twist);
							if VoltageOfH <> 0 then
								GCD := Gcd(GCD, Norm(VoltageOfH));
							fi;
						fi;
					od;
				
					# if p is not a divisor of the GCD, then there is some
					# hamiltonian cycle whose voltage is nonzero mod p. So
					# Cay(G,S) has a hamiltonian cycle (cf. Lemma 3.3 with 
					# n = 1). Thus, we now only need to consider the primes
					# that divide the GCD. Furthermore, we only need to 
					# consider primes that support the twist that we are 
					# looking at now (and are larger than the largest prime 
					# factor of k).
					
					if GCD = 0 then
						Error("GCD of voltages is 0");
						
					elif Maximum(Concatenation([1], PrimeDivisors(GCD))) > 10^8 then
						Error(
							"The prime p = ", Maximum(PrimeDivisors(GCD)), 
							"is far too large for LKH to handle (and GAP",
							" may not guarantee that it is prime)."
							);
							
					elif
						ForAll(PrimeDivisors(GCD), p-> 
							(
								not( ((p-1) mod ConductorOfTwist) = 0 )
									or 
								p <= Maximum(PrimeDivisors(Order(GBar))) 
							) 
						) 
					then
					
						# GCD is not divisible by any primes that support this twist
						# so we can move on to the next twist
					else	
						# some prime divisors of the GCD support this twist 
						Print(
							"\n            GCD of voltages is ", GCD, 
							" for twist(S0Bar) = ", List(S0Bar, twist),
							" and twist(a) = ", twist(a), ".\n",
							"            Prime divisors are ", PrimeDivisors(GCD), "\n"
							);
						for p in PrimeDivisors(GCD) do
					
							if p <= Maximum(PrimeDivisors(k)) then
								Print("                p = ", p, " is not larger than",
									" the largest prime divisor ", Maximum(PrimeDivisors(k)), 
									" of k = ", k, "\n"
									);
								
							elif not( ((p-1) mod ConductorOfTwist) = 0 ) then
								Print(
									"                p = ", p, " does not support",
									" this twist of conductor ", ConductorOfTwist, "\n"
									);
								
							else
								Print("                p = ", p, ": we call LKH\n");
								CallLKHOnLiftsOfSBar( GBar, SBar, twist, p );
							fi;
						od;	
					fi;
				fi;
			od;
					
		od;
		Print(
			"        trying ", Position(SetOfa, a), " of ", Length(SetOfa), 
			": all extensions of S0Bar are ok   \n"
			);

	od;
	Print("\n-------------------------------------------------------------------- \n");
	Print("-------------------------------------------------------------------- \n");
od;

Print(
	"Success: found hamiltonian cycles in Cay(G,S) whenever SBar is a redundant",
	" extension of generating set of valence 2"
	);

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/AbelianCharacters.gap <==
# AbelianCharacters.gap

AbelianCharacters := function(G)
    # This function returns a list of all the 1-dimensional characters of the group G.
    
    local A, pA, CharacterList, chi, ConvertMappingToFunction;
    
    # Let A be the abelianization of G and 
    # let pA be the natural homomorphism from G to A
    A := FactorGroup(G, CommutatorSubgroup(G,G) );
    pA := NaturalHomomorphism(A);
    
    # 1-dimensional characters of G are the same as irreducible representations of
    # the abelianization A of G: each irreducible representation chi of A yields a 
    # 1-dimensional character of G after composing it with the homomorphism pA from 
    # G to A.
    CharacterList := List(IrreducibleRepresentations(A), chi -> CompositionMapping(chi,pA) );

    # CharacterList is now a list of "mappings", but they need to be converted to functions.
    # Also, the value of the character is a (one-by-one) matrix representation, but we
    # want a scalar, so we strip off the matrix brackets by returning the (1,1) entry of
    # the matrix.
    ConvertMappingToFunction := function(aMatrixMap)
        return x -> ImageElm(aMatrixMap,x)[1][1];
    end;
    return List(CharacterList, ConvertMappingToFunction);
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>





==> anc/gap_source_code/BasisGeneratingSets.gap <==
# BasisGeneratingSets.gap

BasisGeneratingSets := function(SBar, twist)
	# construct the list of generating sets S_1,S_2,... specified in Lemma 3.3
	local SList, B0IsNonempty, i, S;
	
	SList := [];
	B0IsNonempty := false; # we have not yet put anything into the set B_0
	
	# look at each element s of SBar. If s is one of the b_i's, then construct the
	# corresponding generating set containing [1,s], and add it to SList.
	# Otherwise, just ignore it, because either s is an a_i or s is in B_0
	for i in [1..Length(SBar)] do  
		# construct the generating set S in which only the ith entry has nonzero Zp-coordinate
		S := List(SBar, s->[0,s]);
		S[i] := [1, SBar[i]];
		
		if Order(SBar[i])=2 and twist(SBar[i]) = 1 then
			# SBar[i] is an a_i, so do not add S to the list
		elif twist(SBar[i]) <> 1 and B0IsNonempty = false then
			# this is the first element with a nontrivial twist, so we can put it in B_0
			# (and record the fact that we have already put an element in B_0)
			# and we do not add S to the list
			B0IsNonempty := true;
		else
			# s is one of the b_i's, so add S to the list
			Add(SList, S) ;
		fi;
	od;
	
	return SList;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/BipSetsOfCay.gap <==
# BipSetsOfCay.gap

LoadPackage("grape");

BipSetsOfCay := function(G, S)
	# If Cay(G,S) is bipartite, then this function returns a list of 2 elements. The first
	# element of the list is the bipartition set that contains the identity element of G, 
	# the other element of the list is the other bipartition set. Elements of the two sets
	# are specified by their vertex names. If Cay(G,S) is not bipartite, then the function 
	# returns fail.
	local CayGS, Bicomps, BipSets;
	
	CayGS := CayleyGraph(G,S);
	Bicomps := Bicomponents( CayGS ); 

	if IsEmpty(Bicomps) then
		return fail;
	else # Cay(G,S) is bipartite
	
		# let BipSets[1] be the bipartition set that contains the identity element, and
		# let BipSets[2] be the other one.  Also convert each of them to a list of 
		# elements of GBar
		if Identity(G) in List(Bicomps[1], i -> VertexName(CayGS,i)) then
			BipSets := [
				List(Bicomps[1], i -> VertexName(CayGS,i)),
				List(Bicomps[2], i -> VertexName(CayGS,i))
				];
		else 
			BipSets := [
				List(Bicomps[2], i -> VertexName(CayGS,i)),
				List(Bicomps[1], i -> VertexName(CayGS,i))
				];
		fi;
		return BipSets;
	fi;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/CallLKHOnLiftsOfSBar.gap <==
# CallLKHOnLiftsOfSBar.gap

# if we are unable to find a hamiltonian cycle in CayleyGraph(GBar,SBar) that has 
# nonzero voltage modulo p, then we call LKH on all possible Cayley graphs that 
# have CayleyGraph(GBar,SBar) as their quotient. That is, we construct all possible
# lifts S of SBar to G (up to conjugacy), and call LKH on each Cayley graph.

Read("LKH.gap");

MakeZpxGBar := function(GBar, twist, p)
	# construct the semidirect product of GBar with the cyclic group of order p
	# (with respect to the twist function obtained by converting roots of unity
	# to the corresponding automorphisms of the cyclic group). The result is
	# returned as a GAP group.
	# The function returns a pair consisting of:
	#	* the semidirect product G
	#	* a function that translates ordered pairs [z,gbar] to elements of G
	local Zp, AutZp, gens, ConductorOfTwist, base, twistp, G, PairToG;
	Zp := CyclicGroup(p);
	AutZp := AutomorphismGroup(Zp);
	gens := GeneratorsOfGroup(GBar);
	
	ConductorOfTwist := Conductor( List( GBar, x -> twist(x) ) );
	if not( ((p-1) mod ConductorOfTwist) = 0 ) then
		# the prime p does not support this twist
		return fail;
	elif IsOddInt(ConductorOfTwist) then
		# need to allow E(2) = -1 even if the conductor is odd
		ConductorOfTwist := 2 * ConductorOfTwist;
	fi;
	
	# translate twist (whose values are roots of unity) to a function
	# with values in Aut(Zp), so we can form the semidirect product
	base := MinimalGeneratingSet(AutZp)[1]^((p-1)/ConductorOfTwist);
	twistp := function(g)
		local descrip;
		descrip := DescriptionOfRootOfUnity( twist(g) );
		return (base^(ConductorOfTwist/descrip[1]))^(descrip[2]);
	end;
	 
	G := SemidirectProduct(
		GBar, 
		GroupHomomorphismByImages(GBar, AutZp, gens, List(gens, x -> twistp(x))), 
		Zp);
	
	PairToG := function(x)
			local iG, iZ;
			iG := Embedding(G, 1); # iG is the embedding of GBar into G
			iZ := Embedding(G, 2); # iZ is the embedding of Zp into G
			return ( Image(iZ, (Zp.1)^x[1]) * Image(iG,x[2]) );
		end;
	return [G, PairToG];
end;	


CallLKHOnLiftsOfSBar := function( GBar, SBar, twist, p )
	# ask LKH to find hamiltonian cycles in all possible lifts of Cay(GBar,SBar)
	local Zp, AutZp, j, base, twistp, gens, G, iG, iZ,
		toG, z, h, H, SList, S, ZpxGBar, HowMuchOfZp, CayGS;
	
	if IsEvenInt(p) or not(IsPrime(p)) then
		Error("p must be an odd prime, not ", p, "\n");
	fi;
	
	# construct the semidirect product G that covers GBar
	ZpxGBar := MakeZpxGBar(GBar, twist, p); 
	if ZpxGBar = fail then
		Print("The prime ", p, " does not support this twist.\n");
		return true;
	fi;
	G := ZpxGBar[1]; # G is now the semidirect product of CyclicGroup(p) with GBar
	toG := ZpxGBar[2];
	
	HowMuchOfZp := function(SBar, twist, i)
	# To lift an element of GBar to an element of G, we multiply it by an element of Zp.
	# However, elements of SBar usually do not need to be multiplied by every element of Zp.
	# For each i, this function returns that subset of Zp that SBar[i] needs to be 
	# multiplied by.
	
		if ( (Order(SBar[i]) = 2) and (twist(SBar[i]) = 1) ) 
		then # Factor Group Lemma applies if SBar[i]  projects nontrivially to Zp
			return List( [ [0, SBar[i] ] ], toG);
		
		elif ( (twist(SBar[i]) <> 1)  and ForAll([1..i-1], j -> (twist(SBar[i]) = 1)))
		then # conjugate by an element of Zp to kill the first element with a nontrivial twist
			return List( [ [0, SBar[i] ] ], toG);

		elif
			ForAll([1..i-1], j ->
				( ( (Order(SBar[j]) = 2) and (twist(SBar[j]) = 1) )
			or
			( (twist(SBar[j]) <> 1)  and ForAll([1..j-1], k -> (twist(SBar[k]) = 1) ))))
		then # we can normalize the first nonzero projection to Zp to be 1
			return List( Cartesian([ [0, 1], [SBar[i]] ]), toG );

		else # we need to allow all elements of Zp
			return List( Cartesian([ [0..p-1], [SBar[i]]]), toG );
			
		fi;
	end;
	
	# Each lift S is constructed by choosing an element of HowMuchOfZp(i) for each i.
	# Thus, the set of all possible S is the Cartesian product
	SList := Cartesian( List( [1..Length(SBar)], i -> HowMuchOfZp(SBar, twist, i)) );
	# However, we are only interested in sets that generate G:
	SList := Filtered( SList, S -> (Subgroup(G,S) = G) );
	Print(
		"                        There are ", Length(SList), 
		" lifts of SBar to G = ", StructureDescription(G), "\n"
		);

	for S in SList do
		Print("                            ", Position(SList, S), ". S = ", S, "\r");
		CayGS := CayleyGraph(G, S);
		H := LKH(CayGS, [], []);
		if H <> fail and IsHamiltonianCycle(CayGS, H, [], []) then
			Print(
				"                            ", Position(SList, S), ". S = ", S, 
				": LKH found a hamiltonian cycle.\n"
			);
		else
			Error("\nLKH did not find a hamiltonian cycle: ", S, "\n");
		fi;
	od;
	return true;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/CheckForIrredundantSpecialCase.gap <==
# CheckForIrredundantSpecialCase.gap

CheckForIrredundantSpecialCase := function(GBar, SBar, twist, k, GapId)
	# check whether we are in a special case that is covered by Lemma 3.1
	# (or some other result), and therefore does not need to be considered.  
	# If so, return the reason (as a string). Otherwise, return fail.	``

	if IsAbelian(GBar) and ForAll(SBar, s -> twist(s)=1) then
		return "G is abelian";

	elif (Length(SBar) = 1) and (twist(SBar[1]) <> 1)
	then return "S cannot generate G because nonabelian groups are not cyclic";

	elif
		Length(SBar) = 2 
			and 
		(
			(Order(SBar[1]) = 2 and Order(SBar[2]) = 3 and twist(SBar[2]) = 1) 
				or 
			(Order(SBar[2]) = 2 and Order(SBar[1]) = 3 and twist(SBar[1]) = 1)
		)
	then return "Lemma 3.1(1) applies";

	elif
		List(SBar, Order) = [3,3]
			and
		List(SBar, twist) = [1,1]
			and
		[k, GapId] = IdSmallGroup(AlternatingGroup(4))
	then return "Lemma 3.1(2) applies";

	elif 
		Length(SBar) = 2
			and
		AsSortedList( List(SBar, Order)) = [2, k/4] 
			and
		IsOddInt(k/4)
			and
		List(SBar, twist) = [1,1]
			and
		IdSmallGroup( CommutatorSubgroup(GBar,GBar) ) = IdSmallGroup(DihedralGroup(4))
	then return "Lemma 3.1(3) applies";

	elif ForAny( SBar, s -> (s in Centre(GBar) and Order(s) = 2 and twist(s) = 1) )
	then return "Lemma 3.1(4) applies";
									
	elif ForAny( SBar, s -> (IsPrimeInt(Order(s^2)) and s in Centre(GBar) and twist(s) = -1) )
	then return "Lemma 3.1(5) applies";
	
	elif 
		Length(SBar) = 2
			and
		IsEvenInt(k)
			and
		(
			(Order(SBar[1]) = 2 and twist(SBar[1]) = -1 
				and Order(SBar[2]) = k/2 and twist(SBar[2]) = 1)
			or
			(Order(SBar[2]) = 2 and twist(SBar[2]) = -1 
				and Order(SBar[1]) = k/2 and twist(SBar[1]) = 1)
		)
			and
		[k,GapId] = IdSmallGroup(DihedralGroup(k))
	then return "Lemma 3.1(6) applies";

	elif
		Order(GBar) = 20
			and
		Order(CommutatorSubgroup(GBar,GBar)) = 5
			and
		AsSortedList(List(SBar, Order)) = [2,4]
			and
		List(SBar, twist) = [1,1]
			and
		CommutatorSubgroup(GBar,GBar).1 * SBar[1] <> SBar[1] * CommutatorSubgroup(GBar,GBar).1
			and
		CommutatorSubgroup(GBar,GBar).1 * SBar[2] <> SBar[2] * CommutatorSubgroup(GBar,GBar).1
	then return "Lemma 3.1(7) applies (with q = 5)";
	else 
		return fail;
	fi;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/CyclotomicToFp.gap <==
# CyclotomicToFp.gap
 
CyclotomicToFp := function(x, p)
	# this is the unique homomorphism from the ring of cyclotomics of conductor dividing p-1
	# to the finite field Fp, that takes E(p-1) to Z(p,1).

	# Letting N = p-1 (and cyc = x), the GAP manual entry 18.1.10 for CoeffsCyc tells us that
	#	x = CoeffsCyc(x, p-1) * List( [1..p-1], j -> E(p-1)^(j-1) );
	# We simply replace E(p-1) with Z(p,1) in this formula.
	
	return CoeffsCyc(x, p-1) * List( [1..p-1], j -> Z(p,1)^(j-1) );
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/Det.gap <==
# Det.gap

Det := function(M)
    # define the determinant of a 0 x 0 matrix to be 1
    # (In Lemma 3.3 and elsewhere, the dimension of the matrix is the number of hamiltonian
    # cycles that need to be found. If we do not need to find any hamiltonian cycles, then
    # there is no problem, so the determinant should be considered to be 1.)
    if Length(M) = 0 then
        return 1;
    else
        return Determinant(M);
    fi;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/FindNonzeroDet.gap <==
# FindNonzeroDet.gap

Read("LKH.gap");
Read("CyclotomicToFp.gap");
Read("Det.gap");

FindNonzeroDetRoutine := function(AllVoltages, MatSize, MatSoFar, RowsUsed, WhereToStart)
    local LastRowUsed, RowToTry, NextMatrix;
    # recursively try to find MatSize linearly independent rows, by greedily choosing
    # the first row that is linearly independent from all previous rows
    
    LastRowUsed := Maximum(Concatenation(RowsUsed, [WhereToStart-1]));
    if Length(MatSoFar) = MatSize then
        if Det(MatSoFar) = 0 then
            return fail;
        else
            return [MatSoFar, RowsUsed];
        fi;
    else
        if LastRowUsed < Length(AllVoltages) then
            for RowToTry in [(LastRowUsed + 1)..Length(AllVoltages)] do
                NextMatrix := Concatenation(MatSoFar, [AllVoltages[RowToTry]]);
                if RankMat(NextMatrix) = Length(NextMatrix) then
                    return FindNonzeroDetRoutine(AllVoltages, MatSize, NextMatrix, Concatenation(RowsUsed, [RowToTry]), WhereToStart);
                fi;
            od;
        fi;
        return fail;
    fi;
end;

FindNonzeroDet := function(AllVoltages)
	# call FindNonzeroDetRoutine to find rows that provide a nonzero determinant.
	# If we are working in the cyclotomic numbers (ie., not in a finite field)
	# and FindNonzeroDetRoutine provides a determinant whose norm has a huge prime divisor, 
	# then we tell it to try again, leaving out the first row that used last time.
	
	local WhereToStart, MaxPrimeAllowed, MatSize, MatAndRows;
    MaxPrimeAllowed := 10^5;
    
	WhereToStart := 1;
	MatSize := Length(AllVoltages[1]);
	
	while WhereToStart + MatSize - 1 <= Length(AllVoltages) do
		MatAndRows := FindNonzeroDetRoutine(AllVoltages, MatSize, [], [], WhereToStart);
		if (MatAndRows = fail) then
			return fail;
		elif Length(MatAndRows[1]) = 0 or IsFFE(MatAndRows[1][1][1]) or Maximum(Concatenation([1], PrimeDivisors(Norm(Det(MatAndRows[1]))))) < MaxPrimeAllowed then
			return MatAndRows[2];
		else
			WhereToStart := MatAndRows[2][1] + 1 ; # start looking again, past the last one
		fi;
	od;
	return fail;
end;

FindNonzeroDetModp := function(AllVoltages, p)
	# instead of taking a norm, we reduce all voltages modulo p, and look for a 
	# nonzero determinant
	local AllVoltagesModp;
	AllVoltagesModp := List(AllVoltages, VoltageList -> List(VoltageList, voltage -> CyclotomicToFp(voltage,p)));
	return FindNonzeroDet(AllVoltagesModp);
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/HamiltonianCycles.gap <==
# The function HamiltonianCycles(X, RequiredEdges) returns a list of all the hamiltonian 
# cycles in the graph X that contain all of the edges in the list RequiredEdges.  (X must 
# be a GRAPE graph.)  It is intended only for fairly small graphs, with small valence and
# no more than a few dozen vertices.
#
# Actually, the function returns an iterator, rather than a list, because there may
# be exponentially many hamiltonian cycles.
#
# Each hamiltonian cycle is returned as a list of the names of the vertices in X,
# in the order that they are visited.

LoadPackage("grape");

RemoveEdge := function(X, u, v)
	# remove the edge uv from consideration
	Remove(X.adjacencies[u], Position(X.adjacencies[u], v));
	Remove(X.adjacencies[v], Position(X.adjacencies[v], u));
end;

UseEdge := function(X, u, v)
	# add edge uv to the hamiltonian cycle we are building, and return true
	# return false if this results in a premature cycle or a cycle vertex of valence > 2
	local pathEndu, pathEndv;
	if 
		( (X.pathEnd[u] <> v) or (X.pathLength[u] = X.order - 1) ) 
			and 
		(Length(X.cycleEdges[u]) < 2) and (Length(X.cycleEdges[v]) < 2) 
	then
		Add( X.cycleEdges[u], v );
		Add( X.cycleEdges[v], u );
		pathEndu := X.pathEnd[u];
		pathEndv := X.pathEnd[v];
		X.pathEnd[pathEndu] := pathEndv;
		X.pathEnd[pathEndv] := pathEndu;
		X.pathLength[pathEndu] := X.pathLength[u] + X.pathLength[v] + 1;
		X.pathLength[pathEndv] := X.pathLength[pathEndu];
		return true;
	else
		return false;
	fi;
end;

IsConnected := function(X)
	# this is a replacement for grape's built-in IsConnectedGraph function,
	# because the built-in function is too slow on our graphs
	local reachOut, canReach;
	
	reachOut := function(X, u, canReach)
		# recursively set canReach to true for all vertices that can be reached from u
		local v;
		canReach[u] := true;
		for v in X.adjacencies[u] do
			if canReach[v] = false then
				reachOut(X, v, canReach);
			fi;
		od;
	end;

	canReach := List([1..X.order], x -> false);
	reachOut(X,1,canReach);
	return ForAll(canReach, x -> x);
end;

FindHamCyc := function(X, Data)
	local n, V, W, u, v, i, j, vert, hasChanged, valid, connected, canReach, 
		LengthOfCycle, previousVertex,
		NextGraph, result, valenceOfu, cycleValenceOfu;
	
	n := X.order;
	
	# add/remove all forced edges
	hasChanged := true;
	valid := true;
	while hasChanged and valid do
		hasChanged := false;
		for u in [1..n] do
			if valid then
				valenceOfu := Length(X.adjacencies[u]);
				cycleValenceOfu := Length(X.cycleEdges[u]);
				if (valenceOfu < 2) then
					valid := false;
					break;
				elif (valenceOfu = 2) and (cycleValenceOfu < 2) then
					hasChanged := true;
					for v in X.adjacencies[u] do
						if not (v in X.cycleEdges[u]) then
							if not(UseEdge(X, u, v)) then
								valid := false;
							fi;
						fi;
					od;
				elif (cycleValenceOfu = 2) and (valenceOfu > 2) then
					hasChanged := true;
					for v in X.adjacencies[u] do
						if not (v in X.cycleEdges[u]) then
							RemoveEdge(X, u, v);
						fi;
					od;
				elif (cycleValenceOfu = 1) and (X.pathEnd[u] in X.adjacencies[u]) and not(X.pathEnd[u] in X.cycleEdges[u]) and (X.pathLength[u] <> X.order - 1) then
					hasChanged := true;
					RemoveEdge(X, u, X.pathEnd[u]);
				fi;
			fi;
		od;
	od;

	# check that the graph is still connected
	if valid then
		connected := IsConnected(X);
		if not(connected) then
			valid := false;
		fi;
	fi;
	
	v := fail;
	if valid then
		# find an edge to try
		u := 0;
		while (v = fail) and (u < n) do
			u := u + 1;
			v := First(X.adjacencies[u], x -> not(x in X.cycleEdges[u]));
		od;
	fi;
	
	if v <> fail then
	
		# we will try using the edge, but first make a copy of the graph without this edge
		NextGraph := StructuralCopy(X);
		RemoveEdge(NextGraph, u, v);
		
		if UseEdge(X, u,v) then
			result := FindHamCyc(X, Data);
			if result <> fail then
				Add(Data, NextGraph, 1);
				return result;
			else
				return FindHamCyc(NextGraph, Data);
			fi;
		else
			return FindHamCyc(NextGraph, Data);
		fi;
	else
		# if the "cycle" is valid and connected and every vertex has valence 2 then
		# we have a hamiltonian cycle !!!
		if valid and connected and ForAll(X.cycleEdges, x -> Length(x) = 2) then 
			return X;	
		else
			return fail;
		fi;
	fi;
end;




NoMoreHamCycs := function(iter)
	local X, Data, result;

	Data := StructuralCopy(iter!.stack);
	if not(iter!.UsedThisHC) then
		Add(Data, iter!.graph, 1);
	fi;
	iter!.UsedThisHC := false;
	
	while Data <> [] do
		X := Data[1];
		Remove(Data,1);
		result := FindHamCyc(X, Data);
		if result <> fail then
			iter!.graph := result;
			iter!.stack := StructuralCopy(Data);
			return false;
		fi;
	od;
	return true;
end;
	

HamiltonianCycles := function (X, RequiredEdges)
	local Xcopy, v, e;
	
	# make a copy of X that can be modified by the algorithm
	# (but without multiple edges or loops)	
	Xcopy := rec(
		order := X.order,
		adjacencies := List([1..X.order], 
			function(v) 
				return 
					Filtered(
						# AsSSortedList removes repeated edges
						AsSSortedList(Adjacency(X,v)), 
						# filtering by x -> x <> v removes loops
						x -> x <> v
					); 
			end
		),
		cycleEdges := List([1..X.order], x -> []),
		pathEnd := [1..X.order],
		pathLength := List([1..X.order], x -> 0)
		);
	# put all required edges into the hamiltonian cycle
	for e in RequiredEdges do
		UseEdge(Xcopy, Position(VertexNames(X),e[1]), Position(VertexNames(X),e[2]) );
	od;	
	
	return IteratorByFunctions( rec(
		
		NextIterator := function(iter)
			local i, u, v, Hedges, H;
			if not(NoMoreHamCycs(iter)) then
				Hedges := iter!.graph.cycleEdges;
				H := [ VertexName(iter!.grape, 1) ];
				u := 1;
				v := Hedges[1][1];
				for i in [1..iter!.grape.order] do
					Add(H, VertexName(iter!.grape, v));
					if Hedges[v][1] = u then
						u := v;
						v := Hedges[v][2];
					else
						u := v;
						v := Hedges[v][1];
					fi;
				od;
			
				iter!.UsedThisHC := true;
				return H;
			fi;
		end,

		IsDoneIterator := NoMoreHamCycs,

		ShallowCopy := function(iter)
				return rec(
					NextIterator := iter!.NextIterator,
					IsDoneIterator := iter!.IsDoneIterator,
					ShallowCopy := iter!.ShallowCopy,
					PrintObj := iter!.PrintObj,
					grape := ShallowCopy(iter!.grape),
					graph := ShallowCopy(iter!.graph),
					stack := ShallowCopy(iter!.stack),
					UsedThisHC := iter!.UsedThisHC
					);
				end,

		PrintObj := function(iter)
			Print(
				"Iterator for hamiltonian cycles in a graph with ", 
				iter!.grape.order, " vertices."
			);
		end,

		grape := X, # keep a copy of the original graph X
		
		graph := Xcopy,
		
		stack := [],
		
		UsedThisHC := false
	));
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/IsAllHamiltonianOfTheseOrders.gap <==
# IsAllHamiltonianOfTheseOrders.gap

Read("LKH.gap");
Read("UndirectedGeneratingSets.gap");

IsAllHamiltonianOfTheseOrders := function(OrdersToCheck)
	local k, NumberOfGroups, GapId, G, GenSets, S, H;
	for k in OrdersToCheck do
		NumberOfGroups := NumberSmallGroups(k);
		Print("\nk = ",k,": There are ", NumberOfGroups," groups of order ", k,"\n");
		for GapId in [1..NumberOfGroups] do
			G := SmallGroup(k,GapId);
			Print("\n        ",GapId,". SmallGroup(",k,",",GapId,") = ", StructureDescription(G),"\r");
			if IsAbelian(G) then
				Print(
					"        ",GapId,". SmallGroup(",k,",",GapId,") = ", StructureDescription(G),
					" is abelian.\n"
					);
			else
				GenSets := IrredUndirGenSetsUpToAut(G);
				Print(
					"        ",GapId,". SmallGroup(",k,",",GapId,") = ", StructureDescription(G),
					" has ",Length(GenSets)," generating sets.\n"
					);
				for S in GenSets do
					Print("            ",Position(GenSets,S),". S = ", S,": \r");
					H := LKH( CayleyGraph(G,S), [],[] );
					if 
						H <> fail
							and
						IsHamiltonianCycle( CayleyGraph(G,S), H, [], []) 
					then
						Print(
							"            ",Position(GenSets,S),". S = ", S,": ",
							"LKH found a hamiltonian cycle\n"
							);
					else
						Print("\n");
						Error("\nLKH failed to find a hamiltonian cycle!\n");
					fi;
				od;
			fi;
		od;
	od;
	Print("\nSuccess: All connected Cayley graphs of orders ", OrdersToCheck, " are hamiltonian.\n");
	return true;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/IsHamiltonianCycle.gap <==
# IsHamiltonianCycle.gap

LoadPackage("grape");

IsHamiltonianCycle := function(X, H, AdditionalEdges, RequiredEdges)
	# returns true if H is a hamiltonian cycle in the graph obtained from X
        # by adding the directed edges in the list AdditionalEdges, and H uses every
        # directed edge in the list RequiredEdges
        # (an undirected edge is specified by listing both it and its inverse)
    # H, elements of AdditionalEdges, and elements of RequiredEdges are given as lists
    # of names of vertices of X
    local EdgesOfX;
    
    # convert vertex numbers to vertex names in a list of the (directed) edges of X
    EdgesOfX := List(DirectedEdges(X), e -> [VertexName(X, e[1]), VertexName(X, e[2])]);
    
    if Length(AsSSortedList(VertexNames(X))) <> Length(VertexNames(X)) then
    	Error("IsHamiltonianCycle requires all vertex labels to be distinct.\n");
    	return false;
    fi;

	if H[1] <> H[Length(H)] then
		# the first vertex is not the same as the last vertex
		return false;
	elif Length(H) <> OrderGraph(X) + 1 then
		# the cycle does not have the correct length
		return false;
	elif not(ForAll(
                [1 .. Length(H)-1],
                x -> ( (H{[x,x+1]} in EdgesOfX) or (H{[x,x+1]} in AdditionalEdges) )
                ))
    then
        # there are consecutive vertices that are not joined by an edge
        return false;
    elif AsSSortedList(H) <> AsSSortedList(VertexNames(X)) then
		# the cycle does not pass through every vertex
		return false;
	elif not(ForAll( RequiredEdges, edge -> 
				(edge in List([1..Length(H)-1], i -> H{[i,i+1]}))
				or ( (Reversed(edge) in RequiredEdges) and (Reversed(edge) in List([1..Length(H)-1], i -> H{[i,i+1]})))))
        then
		# the hamiltonian cycle does not include all of the required edges
		return false;
	else
		# H passed all the tests, so it is a valid hamiltonian cycle
		return true;
	fi;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/LKH.gap <==
# LKH.gap

# This file provides an interface from GAP to LKH (Keld Helsgaun's implementation of the 
# Lin-Kernighan-Helsgaun heuristic). More precisely, the LKH function asks LKH to look
# for a hamiltonian cycle in the (grape) graph X. The program LKH (version 2.0.7) must be 
# installed and be available to GAP. It can be downloaded for academic and noncommercial
# use from
# 	http://www.akira.ruc.dk/~keld/research/LKH/
#
# The function LKH returns the hamiltonian cycle found by LKH, as a list of vertex names 
# in the order that they are visited by the cycle.  It returns fail if LKH did not 
# return a valid hamiltonian cycle that contains all of the required edges.
#
# Inputs are:
# 	X: a GRAPE graph
#	AdditionalEdges: a list of edges (2-element lists) to be added to the graph X.
#	RequiredEdges: a list of edges that are required to be used in the hamiltonian cycle.
# AdditionalEdges and RequiredEdges may be the empty list []. They specify vertices by
# using vertex names. Edges in both lists are assumed to be directed. To specify an 
# undirected edge, also include the same edge with the opposite orientation.

LoadPackage("grape");
Read("IsHamiltonianCycle.gap");

LKHTempDir := DirectoryTemporary();
if LKHTempDir = fail then
	Error("LKH was unable to create a temporary directory for its scratch files\n");
fi;

LKH := function(X, AdditionalEdges, RequiredEdges)

	local LKHtspfile, LKHparfile, LKHtoGAPfile, LKHstdoutfile, LKHstdoutStream,
	LKHparfileStream, LKHtspfilefileStream, LKHtoGAP, AdjMat, edge, StartOfEdge, 
	EndOfEdge, HamCyc, WeightOfNonEdge, WeightOfEdge, WeightOfRequiredEdge,
	i, j;

	WeightOfEdge := 1;
	WeightOfRequiredEdge := 0;
	WeightOfNonEdge := 10;
	
	# a graph with less than 3 vertices cannot have a hamiltonian cycle:
	if OrderGraph(X) <= 2 then return fail; fi; 

	# create files to communicate with the LKH program
    LKHparfile := Filename(LKHTempDir, "GAPtoLKH.par");
    LKHtspfile := Filename(LKHTempDir, "GAPtoLKH.tsp");
    LKHtoGAPfile := Filename(LKHTempDir, "LKHtoGAP.txt");
    LKHstdoutfile := Filename(LKHTempDir, "LKHstdout.txt");

    # write the par file  
    LKHparfileStream := OutputTextFile(LKHparfile, false);
    SetPrintFormattingStatus(LKHparfileStream, false);
    AppendTo(LKHparfileStream, 
        "PROBLEM_FILE = ", LKHtspfile, "\n",
        "TOUR_FILE = ", LKHtoGAPfile, "\n"
        );
    CloseStream(LKHparfileStream);

    # prepare to write the tsp file  
    LKHtspfilefileStream := OutputTextFile(LKHtspfile, false);
    SetPrintFormattingStatus(LKHtspfilefileStream, false);
    
    # write the tsp file
	# if possible, we send an undirected graph to LKH, instead of a directed graph
	if 
		IsSimpleGraph(X)
		and ForAll(AdditionalEdges, edge -> (Reversed(edge) in AdditionalEdges)) 
		and ForAll(RequiredEdges, edge -> (Reversed(edge) in RequiredEdges))
	then
 
		AppendTo(LKHtspfilefileStream, 
			"TYPE : HCP\n", # hamiltonian cycle problem (undirected graph)
			"DIMENSION : ", OrderGraph(X), "\n",
			"EDGE_DATA_FORMAT : EDGE_LIST\n",
			"EDGE_DATA_SECTION\n"                # title of section
			);
		
		for edge in UndirectedEdges(X) do
			AppendTo(LKHtspfilefileStream, edge[1], " ", edge[2], "\n");
		od;		
		for edge in AdditionalEdges do
			StartOfEdge := Position(VertexNames(X), edge[1]);  # convert start of edge to an integer
			EndOfEdge := Position(VertexNames(X), edge[2]);    # convert end of edge to an integer
			if StartOfEdge < EndOfEdge then
				AppendTo(LKHtspfilefileStream, StartOfEdge, " ", EndOfEdge, "\n");
			fi;
		od;
		AppendTo(LKHtspfilefileStream, "-1\n");    # -1 marks the end of this section of the data
	
		if not(IsEmpty(RequiredEdges)) then
			AppendTo(LKHtspfilefileStream, "FIXED_EDGES_SECTION :\n");
			for edge in RequiredEdges do
				StartOfEdge := Position(VertexNames(X), edge[1]);  # convert start of edge to an integer
				EndOfEdge := Position(VertexNames(X), edge[2]);    # convert end of edge to an integer
				AppendTo(LKHtspfilefileStream, StartOfEdge, " ", EndOfEdge, "\n");
			od;    
			AppendTo(LKHtspfilefileStream, "-1\n");    # -1 marks the end of this section of the data
		fi;

	else # the graph is directed

		AppendTo(LKHtspfilefileStream, 
			"TYPE : ATSP\n", # asymmetric traveling salesman problem (directed graph)
			"DIMENSION : ", OrderGraph(X), "\n",
			"EDGE_WEIGHT_TYPE: EXPLICIT\n",
			"EDGE_WEIGHT_FORMAT: FULL_MATRIX\n",
			"EDGE_WEIGHT_SECTION\n"                # title of section
			);

		# create the adjacency matrix
		# first, initialize to be all non-edges		
		AdjMat := List([1..OrderGraph(X)], i ->  List([1..OrderGraph(X)], j -> WeightOfNonEdge ));
		# put in the edges
		for i in [1..OrderGraph(X)] do
			for j in Adjacency(X, i) do
				AdjMat[i][j] := WeightOfEdge;
			od;
		od;
		# put in the additional edges
		for edge in AdditionalEdges do
			StartOfEdge := Position(VertexNames(X), edge[1]);  # convert start of edge to an integer
			EndOfEdge := Position(VertexNames(X), edge[2]);    # convert end of edge to an integer
			AdjMat[StartOfEdge][EndOfEdge] := WeightOfEdge;
		od;      
		# put in the required edges
		for edge in RequiredEdges do
			StartOfEdge := Position(VertexNames(X), edge[1]);  # convert start of edge to an integer
			EndOfEdge := Position(VertexNames(X), edge[2]);    # convert end of edge to an integer
			AdjMat[StartOfEdge][EndOfEdge] := WeightOfRequiredEdge;
		od;
		# write the adjacency matrix to the tsp file
		for i in [1..OrderGraph(X)] do
			for j in [1..OrderGraph(X)] do
				AppendTo(LKHtspfilefileStream, AdjMat[i][j], "\n");
			od;
		od; 
	fi;
	CloseStream(LKHtspfilefileStream);

	# ask LKH (Keld Helsgaun's Lin-Kernighan-Helsgaun algorithm) to find a hamiltonian cycle
	LKHstdoutStream := OutputTextFile(LKHstdoutfile, false);
	Process(
		LKHTempDir, 
		Filename( DirectoriesSystemPrograms(), "LKH"), 
		InputTextUser(), 
		LKHstdoutStream,
		[LKHparfile]
		);
	CloseStream(LKHstdoutStream);

	# read in the tour that was found by LKH
	LKHtoGAP := InputTextFile(LKHtoGAPfile);
	HamCyc := ReadAll(LKHtoGAP); # read in the raw data (a string)
	CloseStream(LKHtoGAP);
 	
 	# convert the the tour into a GAP list of vertex names
	HamCyc := SplitString(HamCyc, "\n" ); # parse the data into a list of integers
	Remove(HamCyc,1);      # discard the first line (NAME) 
	Remove(HamCyc,1);      # discard the second line (COMMENT - length) 
	Remove(HamCyc,1);      # discard the third line (COMMENT - found by) 
	Remove(HamCyc,1);      # discard the fourth line (TYPE) 
	Remove(HamCyc,1);      # discard the fifth line (DIMENSION) 
	Remove(HamCyc,1);      # discard the sixth line (TOUR_SECTION) 
	Remove(HamCyc);        # discard the last line (EOF) 
	Remove(HamCyc);        # discard the second-to-last line (-1) 
	Add(HamCyc,HamCyc[1]); # place a duplicate of the first vertex at the end (to close the cycle)
	Apply(HamCyc, Int);    # replace each string with the integer it represents
	Apply(HamCyc, x -> VertexName(X, x)); # translate the integers into names of vertices   

	# if HamCyc is a valid hamiltonian cycle, then we return it
	if IsHamiltonianCycle(X, HamCyc, AdditionalEdges, RequiredEdges) then
		return HamCyc;
	else
		return fail;
	fi;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/SeveralHamCycs.gap <==
# SeveralHamCycs.gap

Read("HamiltonianCycles.gap");
Read("BipSetsOfCay.gap");

NumHamCycsToFind := function(GBar, SBar)
	# how many hamiltonian cycles should be returned by SeveralHamCycsInCay.
	# These numbers were determined empirically to have enough hamiltonian cycles 
	# for a nonzero voltage, without being excessively large

	local k, GapId;
	
	k := Order(GBar);
	if k = 40 then 
		GapId := IdSmallGroup(GBar)[2];
	fi;
	
	if k < 20 then
		return 20;
	elif k < 24 then
		return 30; # need 29 for D20
	elif k < 28 then
		return 50; # need 42 for C2 x C2 x S3
	elif k = 30 then
		return 130; # need 122 for D30
	elif (k = 40) and (GapId = 9) and (SBar = [GBar.1, GBar.3, GBar.1*GBar.2]) then
		return 4; # finding 4 ham cycles is fast, but the 5th takes a long time
	elif (k = 40) and (GapId = 9) then
		return 100;
	elif (k = 40) then
		return 25;
	elif (k = 42) then
		return 50; # need 46 for order 42
	elif (k = 44) then
		return 60; # need 53 for D44
	else
		return 40;
	fi;
end;	

Cay := function(G, S)
	# construct the (undirected) Cayley graph of the group G with the generating set S, but
	# multiplying on the RIGHT by elements of S. (The result is returned in GRAPE format.)
	local X, Spm;

	Spm := AsSSortedList( Concatenation( S, List(S, x -> x^(-1)) ));
    
    X := Graph( 
    	Group(()), 
    	[1..Order(G)], 
    	OnPoints, 
    	function(x,y) return (List(G)[x]^(-1) * List(G)[y] in Spm); end,
    	true
    	);    
    AssignVertexNames(X, List(G));   
    return X;   
end;

SeveralHamCycsInCay := function(GBar,SBar)
	# return a list of several hamiltonian cycles in CayleyGraph(GBar,SBar)
	# (The NumHamCycsToFind function prescribes the number of cycles.)

	local NumberOfHamCycsWanted, NumFound, HamCycs, NoRequiredEdges, 
	H, X, NeedToInvert, k, GapId;
	
	NumberOfHamCycsWanted := NumHamCycsToFind(GBar,SBar);
	NumFound := 0;
	HamCycs := [];
	NoRequiredEdges := [];
	k := Order(GBar);
	
	# there are a few Cayley graphs on which the HamiltonianCycles function is very slow 
	# but goes much faster if we use Cay(G,S) instead of CayleyGraph(G,S). But then the 
	# inversion operation needs to be applied, to turn right-multiplication into
	# left-multiplication, so we have a hamiltonian cycle in CayleyGraph(G,S) 
	if k in [40, 42, 44] then 
		GapId := IdSmallGroup(GBar)[2];
	fi;
	if 
		( (k = 40) and not(GapId in [1,2,3,12]) ) 
			or 
		( (k = 42) and (GapId in [3,4,5,6]) ) 
			or
		( (k = 44) and (GapId in [1]) and (SBar = [ GBar.1, GBar.3 ]) )
	then
		X := Cay(GBar, SBar);
		NeedToInvert := true;
	else
		X := CayleyGraph(GBar, SBar);
		NeedToInvert := false;
	fi;
	
	Print("           Found ", 0, " of ", NumberOfHamCycsWanted, " hamiltonian cycles\r");
	for H in HamiltonianCycles( X, NoRequiredEdges) do
		if NeedToInvert then
			H := List(H, x -> x^-1);
		fi;
		Add(HamCycs, H);
		NumFound := NumFound + 1;
		Print("           Found ", NumFound, " of ", NumberOfHamCycsWanted, " hamiltonian cycles\r");
		if NumFound >= NumberOfHamCycsWanted then
			break;
		fi;
	od;
	Print("\n");
		
	return HamCycs;
end;


SeveralHamCycsInRedundantCay := function(GBar, S0Bar, a)
	local s, a0, n, 
		AddEdges, g, VoltageOfH, HamCycs, H, i, Twists, GCDs, conductors,
		BadTwists, twist, numWanted, numDone, S;
	
	# For each abelian character, we ask LKH to find a hamiltonian cycle H that uses 
	# the edge [e,a], but no other edge whose endpoints are in the bipartition set of 
	# Cay(GBar,S0Bar) that contains the identity. Therefore, H has only one other a-edge. 
	# And we restrict this other a-edge to be one whose voltage will not cancel the voltage
	# of [e,a]. If LKH fails to find such a hamiltonian cycle, then we add this abelian
	# character to the list of bad twists that will have to be considered in the second
	# stage of the algorithm.
	HamCycs := [];
	BadTwists := [];
	for twist in AbelianCharacters(GBar) do
		AddEdges := [ [Identity(GBar), a] ];
		for g in BipSetsOfCay(GBar,S0Bar)[2] do
			if twist(g) <> -1 then
				Add(AddEdges, [g, a*g]);
			fi;
			if twist(g*a^(-1)) <> 1 then
				Add(AddEdges, [g, a^(-1)*g]);
			fi;
		od;
		H := LKH( CayleyGraph(GBar,S0Bar), AddEdges,[ AddEdges[1] ] );
		if (H <> fail) and IsHamiltonianCycle( CayleyGraph(GBar, Concatenation(S0Bar, [a])), H, [], []) then
			Add(HamCycs, H);
		else
			Add(BadTwists, StructuralCopy(twist));
		fi;
	od;
	
	# we are now in the second stage of the algorithm
	# We calculate the voltage for each hamiltonian cycle that we have found, and each 
	# bad twist. For each bad twist, we keep track of the GCD of the voltages for that
	# twist.
	numWanted := 100;
	numDone := 0;
	S := List(S0Bar, s -> [0,s]);
	Add(S, [1,a]);
	GCDs := List([1..Length(BadTwists)], x -> 0);
	conductors := List( BadTwists, twist -> Conductor( List( S0Bar, s -> twist(s) )));
	for H in HamCycs do
		for i in [1..Length(BadTwists)] do
			VoltageOfH := VoltageOfHamCycle(H,S,BadTwists[i]);
			if (VoltageOfH <> 0) then					
				GCDs[i] := Gcd(GCDs[i], Norm(VoltageOfH));
			fi;
		od;
	od;
	
	# if, for every bad twist, the GCD of the voltages has no prime factors bigger 
	# than 20 (that support the twist), then we have enough hamiltonian cycles
	if 
		ForAll([1..Length(BadTwists)], j -> 
			(GCDs[j] <> 0) 
				and
			(Maximum(Concatenation([1], Filtered(PrimeDivisors(GCDs[j]), p -> ( ((p-1) mod conductors[j]) = 0 )))) 
				<= 20
				)
			)
	then
		# done
	else
	
		if Length(S0Bar) = 1 and IsEvenInt(Order(GBar)) and (a in [S0Bar[1]^2, S0Bar[1]^-2]) then
			# we constructed a hamiltonian cycle by hand for this special case
			s := S0Bar[1];
			a0 := s^2;
			n := Order(GBar);
			H := Concatenation( List([0..n/2-1], i -> a0^i), [s^-1], List([1..n/2-1], i -> s^-1*a0^-i), [Identity(GBar)]);
			Add(HamCycs, H);
			for i in [1..Length(BadTwists)] do
				VoltageOfH := VoltageOfHamCycle(H,S,BadTwists[i]);
				if (VoltageOfH <> 0) then					
					GCDs[i] := Gcd(GCDs[i], Norm(VoltageOfH));
				fi;
			od;
		fi;
		
		# try again
		GCDs := List([1..Length(BadTwists)], x -> 0);
		conductors := List( BadTwists, twist -> Conductor( List( S0Bar, s -> twist(s) )));
		for H in HamCycs do
			for i in [1..Length(BadTwists)] do
				VoltageOfH := VoltageOfHamCycle(H,S,BadTwists[i]);
				if (VoltageOfH <> 0) then					
					GCDs[i] := Gcd(GCDs[i], Norm(VoltageOfH));
				fi;
			od;
		od;
		if 
			ForAll([1..Length(BadTwists)], j -> 
				(GCDs[j] <> 0) 
					and
				(Maximum(Concatenation([1], Filtered(PrimeDivisors(GCDs[j]), p -> ( ((p-1) mod conductors[j]) = 0 )))) 
					<= 20
					)
				)
		then
			# done
		else
			# look for additional hamiltonian cycles until all prime divisors are small
			for H in HamiltonianCycles( CayleyGraph(GBar,Concatenation(S0Bar, [a])), [[Identity(GBar),a]]) do
				Add(HamCycs, H);
				for i in [1..Length(BadTwists)] do
					VoltageOfH := VoltageOfHamCycle(H,S,BadTwists[i]);
					if (VoltageOfH <> 0) then					
						GCDs[i] := Gcd(GCDs[i], Norm(VoltageOfH));
					fi;
				od;
				if ForAll([1..Length(BadTwists)], j -> (GCDs[j] <> 0) and 
					(Maximum(Concatenation([1], Filtered(PrimeDivisors(GCDs[j]), p -> ( ((p-1) mod conductors[j]) = 0 )))) <= 5))
				then
					break;
				fi;
				numDone := numDone + 1;
				if numDone >= numWanted then
					break;
				fi;
			od;
		fi;
	fi;
	return HamCycs;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/UndirectedGeneratingSets.gap <==
# UndirectedGeneratingSets.gap

# These programs are adapted from algorithms in Appendix A of the following masters thesis:
#	Brandon Fuller
#	"Finding CCA groups and graphs algorithmically"
#	(University of Lethbridge, 2017)
#	 http://hdl.handle.net/10133/4996 

IsIrredundant := function(G,S)
	# return true if S is irredundant, which means that no element of S is in 
	# the subgroup generated by the others
	return ForAll(S, s -> not(s in Subgroup(G, Filtered(S, t -> (t <> s)))));
end;

IrredGenSetsFromAvailable := function(G, GensRequired, GensAvailable)
	# return a list of the irredundant generating sets of G that contain the set GensRequired
	# and are contained in the union of GensRequired and GensAvailable
	# (It is assumed that GensRequired is irredundant)
	local GenSets, i, S;
	GenSets := []; # GenSets is a list of the generating sets that have been constructed so far
	if Subgroup(G, GensRequired) = G then 
		# do not add any additional generators
		return [AsSortedList(GensRequired)];
	else
		# for each available generator, recursively find all irredundant generating sets 
		# that can be obtained by adding it (and perhaps later elements of GensAvailable) 
		# to GensRequired
		for i in [1..Length(GensAvailable)] do
			S := Concatenation(GensRequired, [GensAvailable[i]]);
			if IsIrredundant(G,S) then
				Append(GenSets, IrredGenSetsFromAvailable(G, S, 
						GensAvailable{[i+1 .. Length(GensAvailable)]}));
			fi;
		od;
	fi;
	return GenSets;
end;

Inversed := function(S)
	# return a list of all sets that can be obtained by replacing some (or all or none)
	# of the elements of S by their inverses
	return Cartesian( List(S, s -> AsSSortedList([s, s^-1])));
end;			

IsInListUpToUndirAut := function(T,GenSets)
	# return true if T is equal to some element of the list GenSets, after applying an 
	# automorphism of G, reordering, and/or replacing some elements by their inverses.
	# (We assume that each element of GenSets generates Group(T).)
	local G, S, perm, permS, permSpm;
	if T = [] then 
		# the empty set is a special case, because Group([]) is not well-defined
		return (T in GenSets);
	fi;
	G := Group(T);
  	for S in GenSets do
  		# we will test whether T is equal to S (up to reordering, automorphisms and inverses)
  		# It is time-consuming to rigorously check whether there is an automorphism 
  		# taking T to S, so we apply some simple tests to eliminate most cases.
  		if Length(S) = Length(T) then # cannot be equal unless same length
  			# check sets obtained by permuting the elements of S
			for perm in SymmetricGroup( Length(T) ) do
  				permS := Permuted(S, perm);
  				# cannot be equal unless orders of corresponding elements are equal:
  				if List(permS, s -> Order(s)) = List(T, t -> Order(t)) then 
  					# check sets obtained by inverting some elements of permS
  					for permSpm in Inversed(permS) do
  						# cannot be equal unless orders of corresponding products are equal:
  						if ForAll( Cartesian([1..Length(permSpm)],[1..Length(permSpm)]),
  								x -> Order(permSpm[x[1]]*permSpm[x[2]]) = Order(T[x[1]]*T[x[2]]))
  						then
  							# can GAP find an automorphism that takes T to permSpm?
  	    					if (GroupHomomorphismByImages( G, G, T, permSpm ) <> fail) then
    							return true;
    						fi;
    					fi;
    				od;
    			fi;
    		od;
    	fi;
  	od;
	return false;
end;

CyclicRepresentatives := function(G)
	# return a list containing one generator (the smallest) of each cyclic subgroup of G
	return AsSSortedList( List(G, g -> Minimum( List( PrimeResidues(Order(g)), j -> g^j ))) );
end;

IrredUndirGenSetsUpToAut := function(G)
	# return a list of the irredundant generating sets of G, where two sets are 
	# considered equal if one can be obtained from the other by applying an 
	# automorphism of G and/or replacing some elements by their inverses
	local GenSets, S, T;	
	GenSets := [];
	for S in IrredGenSetsFromAvailable(G, [], CyclicRepresentatives(G)) do
		# construct all generating sets that can be obtained by replacing
		# elements of S by a power that generates the same cyclic subgroup.
		# (To reduce duplication, we only allow powers that are <= half the order of s, 
		# because we are not distinguishing between an element and its inverse.) 
		for T in Cartesian( List(S, s -> List( 
					Filtered(PrimeResidues(Order(s)), i -> (i <= QuoInt(Order(s),2))),
					j -> s^j )))
		do
			# add T to the list of generating sets if it is not a duplicate:
			if not(IsInListUpToUndirAut(T,GenSets)) then			
				Add(GenSets, T);
			fi;
		od;
	od;
	return GenSets;
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


==> anc/gap_source_code/VoltageOfHamCycle.gap <==
# VoltageOfHamCycle.gap

# The function VoltageOfHamCycle computes the voltage in Gtilde of a hamiltonian cycle
# in a Cayley graph CayleyGraph(GBar,SBar). It is assumed that Gtilde is the semidirect
# product Z x GBar of GBar with a subring of the complex numbers, with respect to the 
# given twist function.  Elements of Gtilde are represented as ordered pairs [z, gbar].
#	S = a generating set of Gtilde
#  	H = a hamilitonian cycle in Cay(GBar,SBar), written as a list of elements of GBar

# computes the inverse of a given ordered pair x in Gtilde
InverseSemiDirect := function(x,twist) 
	return [ (-1) * twist(Inverse(x[2])) * x[1], Inverse(x[2]) ];
end;

# computes the product of two ordered pairs in Gtilde
ProductSemiDirect := function(x,y,twist)
	return [ x[1] + twist(x[2]) * y[1], x[2] * y[2] ];
end;

VoltageOfHamCycle := function(HBar, S, twist)
	# compute the voltage of the hamiltonian cycle HBar in CayleyGraph(GBar,SBar)
	local HBarEdges, HEdges, WhereWeAre, j, i, IdentityOfGBar;
	
	HBarEdges := [];
	HEdges := [];

	# Translate HBar from a list of elements of GBar to a list of elements of SBar
	for j in [1..Length(HBar)-1] do
		HBarEdges[j] := HBar[j+1] * HBar[j]^-1;
	od;

	# Translate HBarEdges from a list of elements of SBar to a list of elements of S 
	for j in [1..Length(HBarEdges)] do
		for i in [1..Length(S)] do
			if HBarEdges[j] = S[i][2] then
				HEdges[j] := S[i];
		    elif HBarEdges[j] = Inverse(S[i][2]) then	
				HEdges[j] := InverseSemiDirect(S[i],twist);
		    fi;
		od;
	od;
	
	# we will need the identity element of GBar
	# (empty list is not a ham cyc, so HBar[1] should always exist)
	IdentityOfGBar := HBar[1]*HBar[1]^-1; 
	
	# walk starts at the identity element of Gtilde
	WhereWeAre:= [ 0, IdentityOfGBar ];
	# walk through Gtilde, by using the successive edges in HEdges
	for i in [1..Length(HEdges)] do
		WhereWeAre:= ProductSemiDirect( HEdges[i], WhereWeAre, twist ); 
	od;
	# voltage is the Z component of the endpoint of the walk
	return WhereWeAre[1];
end;

# This is free and unencumbered software released into the public domain.
# 
# Anyone is free to copy, modify, publish, use, compile, sell, or
# distribute this software, either in source code form or as a compiled
# binary, for any purpose, commercial or non-commercial, and by any
# means.
# 
# In jurisdictions that recognize copyright laws, the author or authors
# of this software dedicate any and all copyright interest in the
# software to the public domain. We make this dedication for the benefit
# of the public at large and to the detriment of our heirs and
# successors. We intend this dedication to be an overt act of
# relinquishment in perpetuity of all present and future rights to this
# software under copyright law.
# 
# THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
# EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
# MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
# IN NO EVENT SHALL THE AUTHORS BE LIABLE FOR ANY CLAIM, DAMAGES OR
# OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE,
# ARISING FROM, OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR
# OTHER DEALINGS IN THE SOFTWARE.
# 
# For more information, please refer to <http://unlicense.org/>


